Study of $B_c^+$ meson decays to charmonia plus multihadron final states

Four decay modes of the $B_c^+$ meson into a $J/\psi$ meson and multiple charged kaons or pions are studied using proton-proton collision data, collected with the~LHCb detector at centre-of-mass energies of 7, 8, and 13~TeV and corresponding to an integrated luminosity of $9$~fb$^{-1}$. The decay $B_c^+\to J/\psi K^+ K^- \pi^+ \pi^+ \pi^-$ is observed for the first time, and evidence for the $B_c^+\to J/\psi 4\pi^+ 3\pi^-$ decay is found. The decay $B_c^+\to J/\psi 3\pi^+ 2\pi^-$ is observedand and the previous observation of the $B_c^+\to\psi(2S) \pi^+ \pi^+ \pi^-$ decay is confirmed using the $\psi(2S) \to J/\psi \pi^+ \pi^-$ decay mode. Ratios of the branching fractions of these four $B_c^+$ decay channels are measured.

==> figs/Fig1a.C <==
void fit_j5pi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue Jun  7 18:45:44 2022) by ROOT version 6.24/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",8,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(6.106627,-14.63415,6.468072,107.3171);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_122e11f0__5 = new TH1D("frame_122e11f0__5","A RooPlot of \"m123456cPVM*1\"",50,6.15,6.45);
   frame_122e11f0__5->SetBinContent(1,91.15363);
   frame_122e11f0__5->SetMinimum(0);
   frame_122e11f0__5->SetMaximum(100);
   frame_122e11f0__5->SetEntries(1);
   frame_122e11f0__5->SetDirectory(0);
   frame_122e11f0__5->SetStats(0);
   frame_122e11f0__5->SetMarkerStyle(20);
   frame_122e11f0__5->GetXaxis()->SetNdivisions(-503);
   frame_122e11f0__5->GetXaxis()->SetLabelFont(132);
   frame_122e11f0__5->GetXaxis()->SetLabelOffset(0.025);
   frame_122e11f0__5->GetXaxis()->SetLabelSize(0.06);
   frame_122e11f0__5->GetXaxis()->SetTitleSize(-1);
   frame_122e11f0__5->GetXaxis()->SetTitleOffset(1);
   frame_122e11f0__5->GetXaxis()->SetTitleFont(132);
   frame_122e11f0__5->GetYaxis()->SetNdivisions(-405);
   frame_122e11f0__5->GetYaxis()->SetLabelFont(132);
   frame_122e11f0__5->GetYaxis()->SetLabelOffset(0.01);
   frame_122e11f0__5->GetYaxis()->SetLabelSize(0.06);
   frame_122e11f0__5->GetYaxis()->SetTitleSize(0.05);
   frame_122e11f0__5->GetYaxis()->SetTitleFont(132);
   frame_122e11f0__5->GetZaxis()->SetLabelFont(132);
   frame_122e11f0__5->GetZaxis()->SetLabelSize(0.05);
   frame_122e11f0__5->GetZaxis()->SetTitleSize(0.05);
   frame_122e11f0__5->GetZaxis()->SetTitleOffset(1);
   frame_122e11f0__5->GetZaxis()->SetTitleFont(132);
   frame_122e11f0__5->Draw("FUNC");
   
   Double_t fit1d_Norm[m_J5pi_rd]_Comp[pol]_fx11[56] = {
   6.143994,
   6.144,
   6.15,
   6.156,
   6.162,
   6.168,
   6.174,
   6.18,
   6.186,
   6.192,
   6.198,
   6.204,
   6.21,
   6.216,
   6.222,
   6.228,
   6.234,
   6.24,
   6.246,
   6.252,
   6.258,
   6.264,
   6.27,
   6.276,
   6.282,
   6.288,
   6.294,
   6.3,
   6.306,
   6.312,
   6.318,
   6.324,
   6.33,
   6.336,
   6.342,
   6.348,
   6.354,
   6.36,
   6.366,
   6.372,
   6.378,
   6.384,
   6.39,
   6.396,
   6.402,
   6.408,
   6.414,
   6.42,
   6.426,
   6.432,
   6.438,
   6.444,
   6.45,
   6.45,
   6.456,
   6.456006};
   Double_t fit1d_Norm[m_J5pi_rd]_Comp[pol]_fy11[56] = {
   0,
   8.540107,
   8.540107,
   8.490167,
   8.440228,
   8.390288,
   8.340349,
   8.290409,
   8.24047,
   8.19053,
   8.140591,
   8.090651,
   8.040712,
   7.990772,
   7.940833,
   7.890893,
   7.840954,
   7.791014,
   7.741075,
   7.691135,
   7.641196,
   7.591256,
   7.541317,
   7.491377,
   7.441438,
   7.391499,
   7.341559,
   7.29162,
   7.24168,
   7.191741,
   7.141801,
   7.091862,
   7.041922,
   6.991983,
   6.942043,
   6.892104,
   6.842164,
   6.792225,
   6.742285,
   6.692346,
   6.642406,
   6.592467,
   6.542527,
   6.492588,
   6.442648,
   6.392709,
   6.342769,
   6.29283,
   6.24289,
   6.192951,
   6.143011,
   6.093072,
   6.043132,
   6.043132,
   6.043132,
   0};
   TGraph *graph = new TGraph(56,fit1d_Norm[m_J5pi_rd]_Comp[pol]_fx11,fit1d_Norm[m_J5pi_rd]_Comp[pol]_fy11);
   graph->SetName("fit1d_Norm[m_J5pi_rd]_Comp[pol]");
   graph->SetTitle("Projection of Fit1D FitS_J5pi_rd_J5pi");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NormoBm_J5pi_rdcB_CompoBpolcB11 = new TH1F("Graph_fit1d_NormoBm_J5pi_rdcB_CompoBpolcB11","Projection of Fit1D FitS_J5pi_rd_J5pi",100,6.112793,6.487207);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBpolcB11->SetMinimum(0);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBpolcB11->SetMaximum(9.394117);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBpolcB11->SetDirectory(0);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBpolcB11->SetStats(0);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBpolcB11->SetMarkerStyle(20);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBpolcB11->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBpolcB11->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBpolcB11->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBpolcB11->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBpolcB11->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBpolcB11->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBpolcB11->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBpolcB11->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBpolcB11->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBpolcB11->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBpolcB11->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBpolcB11->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBpolcB11->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBpolcB11->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBpolcB11->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBpolcB11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Norm[m_J5pi_rd]_Comp[pol]11);
   
   graph->Draw("l");
   
   Double_t fit1d_Norm[m_J5pi_rd]_Comp[cb2]_fx12[250] = {
   6.15,
   6.15,
   6.156,
   6.162,
   6.168,
   6.174,
   6.18,
   6.186,
   6.192,
   6.198,
   6.204,
   6.21,
   6.216,
   6.219,
   6.222,
   6.225,
   6.228,
   6.231,
   6.2325,
   6.234,
   6.2355,
   6.237,
   6.2385,
   6.24,
   6.2415,
   6.243,
   6.24375,
   6.2445,
   6.24525,
   6.246,
   6.24675,
   6.2475,
   6.24825,
   6.249,
   6.24975,
   6.2505,
   6.250875,
   6.25125,
   6.251625,
   6.252,
   6.252375,
   6.25275,
   6.253125,
   6.2535,
   6.253875,
   6.25425,
   6.254625,
   6.255,
   6.255375,
   6.25575,
   6.255938,
   6.256125,
   6.256313,
   6.2565,
   6.256688,
   6.256875,
   6.257063,
   6.25725,
   6.257438,
   6.257625,
   6.257812,
   6.258,
   6.258188,
   6.258375,
   6.258563,
   6.25875,
   6.258938,
   6.259125,
   6.2595,
   6.259875,
   6.26025,
   6.260625,
   6.261,
   6.261375,
   6.26175,
   6.262125,
   6.2625,
   6.262875,
   6.26325,
   6.263625,
   6.264,
   6.26475,
   6.2655,
   6.265875,
   6.26625,
   6.266625,
   6.267,
   6.267375,
   6.267563,
   6.26775,
   6.267938,
   6.268125,
   6.268313,
   6.2685,
   6.268688,
   6.268875,
   6.269063,
   6.26925,
   6.269438,
   6.269625,
   6.269813,
   6.27,
   6.270188,
   6.270375,
   6.270563,
   6.27075,
   6.270938,
   6.271125,
   6.271313,
   6.2715,
   6.271688,
   6.271875,
   6.272063,
   6.27225,
   6.272438,
   6.272625,
   6.272813,
   6.273,
   6.273188,
   6.273375,
   6.273563,
   6.27375,
   6.273938,
   6.274125,
   6.274313,
   6.2745,
   6.274688,
   6.274875,
   6.275063,
   6.27525,
   6.275438,
   6.275625,
   6.275813,
   6.276,
   6.276188,
   6.276375,
   6.276562,
   6.27675,
   6.276937,
   6.277125,
   6.277312,
   6.2775,
   6.277687,
   6.277875,
   6.278062,
   6.27825,
   6.278437,
   6.278625,
   6.278812,
   6.279,
   6.279187,
   6.279375,
   6.27975,
   6.280125,
   6.2805,
   6.280875,
   6.28125,
   6.282,
   6.28275,
   6.2835,
   6.283875,
   6.28425,
   6.284625,
   6.285,
   6.285375,
   6.28575,
   6.286125,
   6.2865,
   6.286875,
   6.28725,
   6.287625,
   6.287813,
   6.288,
   6.288188,
   6.288375,
   6.288563,
   6.28875,
   6.288938,
   6.289125,
   6.289313,
   6.2895,
   6.289688,
   6.289875,
   6.290063,
   6.29025,
   6.290625,
   6.290813,
   6.291,
   6.291188,
   6.291375,
   6.291563,
   6.29175,
   6.291938,
   6.292125,
   6.292313,
   6.2925,
   6.292875,
   6.29325,
   6.293625,
   6.294,
   6.294375,
   6.29475,
   6.295125,
   6.2955,
   6.295875,
   6.29625,
   6.296625,
   6.297,
   6.29775,
   6.2985,
   6.29925,
   6.3,
   6.30075,
   6.3015,
   6.30225,
   6.303,
   6.30375,
   6.3045,
   6.306,
   6.3075,
   6.309,
   6.3105,
   6.312,
   6.315,
   6.318,
   6.321,
   6.324,
   6.33,
   6.336,
   6.342,
   6.348,
   6.354,
   6.36,
   6.366,
   6.372,
   6.378,
   6.384,
   6.39,
   6.396,
   6.402,
   6.408,
   6.414,
   6.42,
   6.426,
   6.432,
   6.438,
   6.444,
   6.45,
   6.45,
   6.45};
   Double_t fit1d_Norm[m_J5pi_rd]_Comp[cb2]_fy12[250] = {
   0.2426367,
   0,
   0.2640986,
   0.2888148,
   0.3175096,
   0.3511267,
   0.3909154,
   0.4385606,
   0.4963822,
   0.5676524,
   0.6571175,
   0.7718928,
   0.923075,
   1.017581,
   1.128825,
   1.261204,
   1.420705,
   1.615665,
   1.729975,
   1.857991,
   2.002095,
   2.165223,
   2.351032,
   2.564129,
   2.810384,
   3.097383,
   3.259155,
   3.435076,
   3.626917,
   3.836741,
   4.066966,
   4.320441,
   4.600544,
   4.911305,
   5.257565,
   5.64519,
   5.856691,
   6.081339,
   6.32029,
   6.574835,
   6.846417,
   7.136655,
   7.447369,
   7.780612,
   8.138707,
   8.524293,
   8.940376,
   9.390396,
   9.878304,
   10.40866,
   10.69137,
   10.98674,
   11.29556,
   11.6187,
   11.95709,
   12.31174,
   12.68376,
   13.07434,
   13.48479,
   13.91654,
   14.37113,
   14.85029,
   15.35589,
   15.88998,
   16.45366,
   17.03423,
   17.62752,
   18.23345,
   19.48273,
   20.78097,
   22.1267,
   23.5181,
   24.953,
   26.42885,
   27.94271,
   29.49128,
   31.07089,
   32.67748,
   34.30665,
   35.95365,
   37.61339,
   40.94926,
   44.26793,
   45.90532,
   47.51949,
   49.10383,
   50.65168,
   52.15635,
   52.89041,
   53.61118,
   54.31785,
   55.00959,
   55.68562,
   56.34513,
   56.98734,
   57.6115,
   58.21685,
   58.80265,
   59.36819,
   59.91277,
   60.43573,
   60.93641,
   61.41418,
   61.86844,
   62.29861,
   62.70415,
   63.08454,
   63.43929,
   63.76795,
   64.07008,
   64.34529,
   64.59323,
   64.81358,
   65.00603,
   65.17035,
   65.30631,
   65.41374,
   65.4925,
   65.54247,
   65.5636,
   65.55586,
   65.51925,
   65.45383,
   65.35968,
   65.23693,
   65.08573,
   64.90629,
   64.69884,
   64.46366,
   64.20105,
   63.91135,
   63.59495,
   63.25224,
   62.88368,
   62.48974,
   62.07092,
   61.62775,
   61.16081,
   60.67068,
   60.15797,
   59.62333,
   59.06742,
   58.49093,
   57.89455,
   57.27903,
   56.64509,
   55.9935,
   55.32504,
   54.64048,
   53.94063,
   53.2263,
   52.49829,
   51.00459,
   49.46615,
   47.88968,
   46.28184,
   44.64924,
   41.33574,
   37.99941,
   34.68706,
   33.05332,
   31.44109,
   29.85485,
   28.29875,
   26.77653,
   25.2916,
   23.84696,
   22.44527,
   21.08877,
   19.77939,
   18.51864,
   17.9069,
   17.30774,
   16.72126,
   16.14754,
   15.58664,
   15.0386,
   14.50343,
   13.98116,
   13.47175,
   12.97519,
   12.49143,
   12.02041,
   11.56206,
   11.11628,
   10.26207,
   9.854239,
   9.466062,
   9.09785,
   8.748343,
   8.416374,
   8.10086,
   7.8008,
   7.515264,
   7.243386,
   6.984364,
   6.501951,
   6.062635,
   5.661731,
   5.295149,
   4.959309,
   4.651069,
   4.367664,
   4.106653,
   3.865877,
   3.643421,
   3.437583,
   3.246846,
   2.905406,
   2.609881,
   2.352836,
   2.128232,
   1.93113,
   1.757464,
   1.603864,
   1.467528,
   1.346106,
   1.237623,
   1.053037,
   0.9031729,
   0.7802658,
   0.6785399,
   0.5936394,
   0.4617663,
   0.3660147,
   0.2948566,
   0.2409028,
   0.1666455,
   0.1198823,
   0.08901343,
   0.06783997,
   0.05284681,
   0.04194087,
   0.03382356,
   0.02766054,
   0.02289935,
   0.01916442,
   0.01619446,
   0.01380394,
   0.01185868,
   0.01026005,
   0.008934449,
   0.007826205,
   0.006892707,
   0.006100963,
   0.00542516,
   0.004844914,
   0.004343982,
   0,
   0.004343982};
   graph = new TGraph(250,fit1d_Norm[m_J5pi_rd]_Comp[cb2]_fx12,fit1d_Norm[m_J5pi_rd]_Comp[cb2]_fy12);
   graph->SetName("fit1d_Norm[m_J5pi_rd]_Comp[cb2]");
   graph->SetTitle("Projection of Fit1D FitS_J5pi_rd_J5pi");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NormoBm_J5pi_rdcB_CompoBcb2cB12 = new TH1F("Graph_fit1d_NormoBm_J5pi_rdcB_CompoBcb2cB12","Projection of Fit1D FitS_J5pi_rd_J5pi",250,6.12,6.48);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBcb2cB12->SetMinimum(0);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBcb2cB12->SetMaximum(72.11996);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBcb2cB12->SetDirectory(0);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBcb2cB12->SetStats(0);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBcb2cB12->SetMarkerStyle(20);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBcb2cB12->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBcb2cB12->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBcb2cB12->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBcb2cB12->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBcb2cB12->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBcb2cB12->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBcb2cB12->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBcb2cB12->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBcb2cB12->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBcb2cB12->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBcb2cB12->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBcb2cB12->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBcb2cB12->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBcb2cB12->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBcb2cB12->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm_J5pi_rdcB_CompoBcb2cB12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Norm[m_J5pi_rd]_Comp[cb2]12);
   
   graph->Draw("fl");
   
   Double_t fit1d_Norm[m_J5pi_rd]_fx13[242] = {
   6.143994,
   6.144,
   6.15,
   6.156,
   6.162,
   6.168,
   6.174,
   6.18,
   6.186,
   6.192,
   6.198,
   6.204,
   6.21,
   6.216,
   6.219,
   6.222,
   6.225,
   6.228,
   6.231,
   6.2325,
   6.234,
   6.2355,
   6.237,
   6.2385,
   6.24,
   6.2415,
   6.243,
   6.24375,
   6.2445,
   6.24525,
   6.246,
   6.24675,
   6.2475,
   6.24825,
   6.249,
   6.24975,
   6.2505,
   6.250875,
   6.25125,
   6.251625,
   6.252,
   6.252375,
   6.25275,
   6.253125,
   6.2535,
   6.253875,
   6.25425,
   6.254625,
   6.255,
   6.255375,
   6.25575,
   6.256125,
   6.256313,
   6.2565,
   6.256688,
   6.256875,
   6.257063,
   6.25725,
   6.257438,
   6.257625,
   6.257812,
   6.258,
   6.258188,
   6.258375,
   6.258563,
   6.25875,
   6.259125,
   6.2595,
   6.259875,
   6.26025,
   6.260625,
   6.261,
   6.261375,
   6.26175,
   6.262125,
   6.2625,
   6.262875,
   6.26325,
   6.264,
   6.26475,
   6.2655,
   6.265875,
   6.26625,
   6.266625,
   6.267,
   6.267375,
   6.267563,
   6.26775,
   6.267938,
   6.268125,
   6.268313,
   6.2685,
   6.268688,
   6.268875,
   6.269063,
   6.26925,
   6.269438,
   6.269625,
   6.269813,
   6.27,
   6.270188,
   6.270375,
   6.270563,
   6.27075,
   6.270938,
   6.271125,
   6.271313,
   6.2715,
   6.271688,
   6.271875,
   6.272063,
   6.27225,
   6.272438,
   6.272625,
   6.272813,
   6.273,
   6.273188,
   6.273375,
   6.273563,
   6.27375,
   6.273938,
   6.274125,
   6.274313,
   6.2745,
   6.274688,
   6.274875,
   6.275063,
   6.27525,
   6.275438,
   6.275625,
   6.275813,
   6.276,
   6.276188,
   6.276375,
   6.276562,
   6.27675,
   6.276937,
   6.277125,
   6.277312,
   6.2775,
   6.277687,
   6.277875,
   6.278062,
   6.27825,
   6.278437,
   6.278625,
   6.278812,
   6.279,
   6.279187,
   6.279375,
   6.27975,
   6.280125,
   6.2805,
   6.280875,
   6.28125,
   6.282,
   6.28275,
   6.2835,
   6.283875,
   6.28425,
   6.284625,
   6.285,
   6.285375,
   6.28575,
   6.286125,
   6.2865,
   6.286875,
   6.28725,
   6.287625,
   6.288,
   6.288375,
   6.28875,
   6.288938,
   6.289125,
   6.2895,
   6.289875,
   6.29025,
   6.290625,
   6.290813,
   6.291,
   6.291188,
   6.291375,
   6.291563,
   6.29175,
   6.291938,
   6.292125,
   6.2925,
   6.292875,
   6.29325,
   6.293625,
   6.294,
   6.294375,
   6.29475,
   6.295125,
   6.2955,
   6.295875,
   6.29625,
   6.296625,
   6.297,
   6.29775,
   6.2985,
   6.29925,
   6.3,
   6.30075,
   6.3015,
   6.30225,
   6.303,
   6.30375,
   6.3045,
   6.306,
   6.3075,
   6.309,
   6.3105,
   6.312,
   6.315,
   6.318,
   6.321,
   6.324,
   6.33,
   6.336,
   6.342,
   6.348,
   6.354,
   6.36,
   6.366,
   6.372,
   6.378,
   6.384,
   6.39,
   6.396,
   6.402,
   6.408,
   6.414,
   6.42,
   6.426,
   6.432,
   6.438,
   6.444,
   6.45,
   6.45,
   6.456,
   6.456006};
   Double_t fit1d_Norm[m_J5pi_rd]_fy13[242] = {
   0,
   8.782743,
   8.782743,
   8.754266,
   8.729043,
   8.707798,
   8.691475,
   8.681325,
   8.67903,
   8.686912,
   8.708243,
   8.747769,
   8.812605,
   8.913847,
   8.983383,
   9.069657,
   9.177067,
   9.311599,
   9.481588,
   9.583414,
   9.698945,
   9.830564,
   9.981207,
   10.15453,
   10.35514,
   10.58891,
   10.86343,
   11.01896,
   11.18864,
   11.37423,
   11.57782,
   11.8018,
   12.04903,
   12.32289,
   12.62741,
   12.96743,
   13.34881,
   13.55719,
   13.77872,
   14.01455,
   14.26597,
   14.53443,
   14.82155,
   15.12914,
   15.45926,
   15.81424,
   16.1967,
   16.60966,
   17.05656,
   17.54135,
   18.06858,
   18.64354,
   18.9508,
   19.27238,
   19.60921,
   19.9623,
   20.33276,
   20.72178,
   21.13067,
   21.56085,
   22.01389,
   22.49149,
   22.99552,
   23.52805,
   24.09018,
   24.66919,
   25.86528,
   27.11144,
   28.40656,
   29.74917,
   31.13745,
   32.56923,
   34.04195,
   35.55269,
   37.09815,
   38.67463,
   40.2781,
   41.90415,
   45.20465,
   48.53428,
   51.8467,
   53.48097,
   55.09202,
   56.67324,
   58.21796,
   59.71951,
   60.45201,
   61.17122,
   61.87633,
   62.56652,
   63.24098,
   63.89893,
   64.53959,
   65.16218,
   65.76597,
   66.35021,
   66.91419,
   67.45721,
   67.97861,
   68.47772,
   68.95393,
   69.40663,
   69.83525,
   70.23923,
   70.61806,
   70.97125,
   71.29834,
   71.59891,
   71.87256,
   72.11894,
   72.33773,
   72.52862,
   72.69138,
   72.82578,
   72.93165,
   73.00885,
   73.05726,
   73.07683,
   73.06752,
   73.02936,
   72.96238,
   72.86666,
   72.74235,
   72.58959,
   72.40859,
   72.19959,
   71.96284,
   71.69867,
   71.40741,
   71.08944,
   70.74518,
   70.37506,
   69.97955,
   69.55917,
   69.11445,
   68.64595,
   68.15425,
   67.63999,
   67.10379,
   66.54631,
   65.96826,
   65.37032,
   64.75324,
   64.11774,
   63.46459,
   62.79457,
   62.10845,
   61.40704,
   60.69114,
   59.96158,
   58.46475,
   56.9232,
   55.3436,
   53.73264,
   52.09692,
   48.77718,
   45.43461,
   42.11601,
   40.47915,
   38.8638,
   37.27444,
   35.71521,
   34.18988,
   32.70182,
   31.25407,
   29.84925,
   28.48964,
   27.17713,
   25.91326,
   24.69924,
   23.53592,
   22.42385,
   21.88713,
   21.36329,
   20.3542,
   19.3963,
   18.48906,
   17.63172,
   17.22233,
   16.83259,
   16.46282,
   16.11175,
   15.77822,
   15.46115,
   15.15953,
   14.87243,
   14.33841,
   13.85287,
   13.41044,
   13.00641,
   12.63671,
   12.29775,
   11.98639,
   11.69986,
   11.43573,
   11.19183,
   10.96625,
   10.75729,
   10.56344,
   10.21575,
   9.913985,
   9.650698,
   9.419852,
   9.216508,
   9.036598,
   8.876757,
   8.734178,
   8.606514,
   8.491788,
   8.294717,
   8.132368,
   7.996976,
   7.882765,
   7.78538,
   7.628537,
   7.507816,
   7.411688,
   7.332764,
   7.208568,
   7.111865,
   7.031057,
   6.959944,
   6.895011,
   6.834166,
   6.776109,
   6.720006,
   6.665306,
   6.611631,
   6.558722,
   6.506392,
   6.454507,
   6.402969,
   6.351704,
   6.300656,
   6.249783,
   6.199052,
   6.148437,
   6.097917,
   6.047476,
   6.047476,
   6.047476,
   0};
   graph = new TGraph(242,fit1d_Norm[m_J5pi_rd]_fx13,fit1d_Norm[m_J5pi_rd]_fy13);
   graph->SetName("fit1d_Norm[m_J5pi_rd]");
   graph->SetTitle("Projection of Fit1D FitS_J5pi_rd_J5pi");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NormoBm_J5pi_rdcB13 = new TH1F("Graph_fit1d_NormoBm_J5pi_rdcB13","Projection of Fit1D FitS_J5pi_rd_J5pi",242,6.112793,6.487207);
   Graph_fit1d_NormoBm_J5pi_rdcB13->SetMinimum(0);
   Graph_fit1d_NormoBm_J5pi_rdcB13->SetMaximum(80.38451);
   Graph_fit1d_NormoBm_J5pi_rdcB13->SetDirectory(0);
   Graph_fit1d_NormoBm_J5pi_rdcB13->SetStats(0);
   Graph_fit1d_NormoBm_J5pi_rdcB13->SetMarkerStyle(20);
   Graph_fit1d_NormoBm_J5pi_rdcB13->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NormoBm_J5pi_rdcB13->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm_J5pi_rdcB13->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NormoBm_J5pi_rdcB13->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm_J5pi_rdcB13->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NormoBm_J5pi_rdcB13->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm_J5pi_rdcB13->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm_J5pi_rdcB13->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm_J5pi_rdcB13->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm_J5pi_rdcB13->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm_J5pi_rdcB13->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm_J5pi_rdcB13->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm_J5pi_rdcB13->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm_J5pi_rdcB13->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm_J5pi_rdcB13->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm_J5pi_rdcB13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Norm[m_J5pi_rd]13);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3003[50] = {
   6.153,
   6.159,
   6.165,
   6.171,
   6.177,
   6.183,
   6.189,
   6.195,
   6.201,
   6.207,
   6.213,
   6.219,
   6.225,
   6.231,
   6.237,
   6.243,
   6.249,
   6.255,
   6.261,
   6.267,
   6.273,
   6.279,
   6.285,
   6.291,
   6.297,
   6.303,
   6.309,
   6.315,
   6.321,
   6.327,
   6.333,
   6.339,
   6.345,
   6.351,
   6.357,
   6.363,
   6.369,
   6.375,
   6.381,
   6.387,
   6.393,
   6.399,
   6.405,
   6.411,
   6.417,
   6.423,
   6.429,
   6.435,
   6.441,
   6.447};
   Double_t h_ds_1000_fy3003[50] = {
   7,
   7,
   11,
   12,
   10,
   9,
   10,
   8,
   10,
   8,
   12,
   11,
   10,
   9,
   5,
   10,
   14,
   16,
   35,
   49,
   77,
   61,
   37,
   17,
   15,
   5,
   7,
   5,
   8,
   5,
   4,
   6,
   9,
   6,
   7,
   5,
   5,
   10,
   7,
   9,
   3,
   6,
   8,
   8,
   3,
   8,
   10,
   6,
   5,
   8};
   Double_t h_ds_1000_felx3003[50] = {
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003};
   Double_t h_ds_1000_fely3003[50] = {
   2.58147,
   2.58147,
   3.265579,
   3.415266,
   3.108694,
   2.943461,
   3.108694,
   2.768386,
   3.108694,
   2.768386,
   3.415266,
   3.265579,
   3.108694,
   2.943461,
   2.159691,
   3.108694,
   3.6965,
   3.957801,
   5.887675,
   6.976026,
   8.755868,
   7.788779,
   6.055143,
   4.082184,
   3.82938,
   2.159691,
   2.58147,
   2.159691,
   2.768386,
   2.159691,
   1.914339,
   2.379931,
   2.943461,
   2.379931,
   2.58147,
   2.159691,
   2.159691,
   3.108694,
   2.58147,
   2.943461,
   1.632705,
   2.379931,
   2.768386,
   2.768386,
   1.632705,
   2.768386,
   3.108694,
   2.379931,
   2.159691,
   2.768386};
   Double_t h_ds_1000_fehx3003[50] = {
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003};
   Double_t h_ds_1000_fehy3003[50] = {
   3.770281,
   3.770281,
   4.416521,
   4.559819,
   4.26695,
   4.110204,
   4.26695,
   3.945142,
   4.26695,
   3.945142,
   4.559819,
   4.416521,
   4.26695,
   4.110204,
   3.382473,
   4.26695,
   4.830381,
   5.083066,
   6.97241,
   8.047634,
   9.812979,
   8.852952,
   7.137555,
   5.203719,
   4.958738,
   3.382473,
   3.770281,
   3.382473,
   3.945142,
   3.382473,
   3.162753,
   3.583642,
   4.110204,
   3.583642,
   3.770281,
   3.382473,
   3.382473,
   4.26695,
   3.770281,
   4.110204,
   2.918186,
   3.583642,
   3.945142,
   3.945142,
   2.918186,
   3.945142,
   4.26695,
   3.583642,
   3.382473,
   3.945142};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1000_fx3003,h_ds_1000_fy3003,h_ds_1000_felx3003,h_ds_1000_fehx3003,h_ds_1000_fely3003,h_ds_1000_fehy3003);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__m_J5pi_rd");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0);
   
   TH1F *Graph_h_ds_10003003 = new TH1F("Graph_h_ds_10003003","Histogram of ds_1000_plot__m_J5pi_rd",100,6.12,6.48);
   Graph_h_ds_10003003->SetMinimum(1.230566);
   Graph_h_ds_10003003->SetMaximum(95.35755);
   Graph_h_ds_10003003->SetDirectory(0);
   Graph_h_ds_10003003->SetStats(0);
   Graph_h_ds_10003003->SetMarkerStyle(20);
   Graph_h_ds_10003003->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003003->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003003->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003003->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003003->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003003->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003003->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003003->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003003->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003003->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003003->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003003->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003003->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003003->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003003->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003003);
   
   grae->Draw("zp");
   
   TH1D *frame_122e11f0__6 = new TH1D("frame_122e11f0__6","A RooPlot of \"m123456cPVM*1\"",50,6.15,6.45);
   frame_122e11f0__6->SetBinContent(1,91.15363);
   frame_122e11f0__6->SetMinimum(0);
   frame_122e11f0__6->SetMaximum(100);
   frame_122e11f0__6->SetEntries(1);
   frame_122e11f0__6->SetDirectory(0);
   frame_122e11f0__6->SetStats(0);
   frame_122e11f0__6->SetMarkerStyle(20);
   frame_122e11f0__6->GetXaxis()->SetNdivisions(-503);
   frame_122e11f0__6->GetXaxis()->SetLabelFont(132);
   frame_122e11f0__6->GetXaxis()->SetLabelOffset(0.025);
   frame_122e11f0__6->GetXaxis()->SetLabelSize(0.06);
   frame_122e11f0__6->GetXaxis()->SetTitleSize(-1);
   frame_122e11f0__6->GetXaxis()->SetTitleOffset(1);
   frame_122e11f0__6->GetXaxis()->SetTitleFont(132);
   frame_122e11f0__6->GetYaxis()->SetNdivisions(-405);
   frame_122e11f0__6->GetYaxis()->SetLabelFont(132);
   frame_122e11f0__6->GetYaxis()->SetLabelOffset(0.01);
   frame_122e11f0__6->GetYaxis()->SetLabelSize(0.06);
   frame_122e11f0__6->GetYaxis()->SetTitleSize(0.05);
   frame_122e11f0__6->GetYaxis()->SetTitleFont(132);
   frame_122e11f0__6->GetZaxis()->SetLabelFont(132);
   frame_122e11f0__6->GetZaxis()->SetLabelSize(0.05);
   frame_122e11f0__6->GetZaxis()->SetTitleSize(0.05);
   frame_122e11f0__6->GetZaxis()->SetTitleOffset(1);
   frame_122e11f0__6->GetZaxis()->SetTitleFont(132);
   frame_122e11f0__6->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1b.C <==
void fit_j2k3pi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue Jun  7 18:45:46 2022) by ROOT version 6.24/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",8,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(6.106627,-5.853658,6.468072,42.92683);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1231b160__9 = new TH1D("frame_1231b160__9","A RooPlot of \"m123456cPVM*1\"",50,6.15,6.45);
   frame_1231b160__9->SetBinContent(1,32.61992);
   frame_1231b160__9->SetMinimum(0);
   frame_1231b160__9->SetMaximum(40);
   frame_1231b160__9->SetEntries(1);
   frame_1231b160__9->SetDirectory(0);
   frame_1231b160__9->SetStats(0);
   frame_1231b160__9->SetMarkerStyle(20);
   frame_1231b160__9->GetXaxis()->SetNdivisions(-503);
   frame_1231b160__9->GetXaxis()->SetLabelFont(132);
   frame_1231b160__9->GetXaxis()->SetLabelOffset(0.025);
   frame_1231b160__9->GetXaxis()->SetLabelSize(0.06);
   frame_1231b160__9->GetXaxis()->SetTitleSize(-1);
   frame_1231b160__9->GetXaxis()->SetTitleOffset(1);
   frame_1231b160__9->GetXaxis()->SetTitleFont(132);
   frame_1231b160__9->GetYaxis()->SetNdivisions(-504);
   frame_1231b160__9->GetYaxis()->SetLabelFont(132);
   frame_1231b160__9->GetYaxis()->SetLabelOffset(0.01);
   frame_1231b160__9->GetYaxis()->SetLabelSize(0.06);
   frame_1231b160__9->GetYaxis()->SetTitleSize(0.05);
   frame_1231b160__9->GetYaxis()->SetTitleFont(132);
   frame_1231b160__9->GetZaxis()->SetLabelFont(132);
   frame_1231b160__9->GetZaxis()->SetLabelSize(0.05);
   frame_1231b160__9->GetZaxis()->SetTitleSize(0.05);
   frame_1231b160__9->GetZaxis()->SetTitleOffset(1);
   frame_1231b160__9->GetZaxis()->SetTitleFont(132);
   frame_1231b160__9->Draw("FUNC");
   
   Double_t fit1d_zhGrHM_Norm[m_J2K3pi_rd]_Comp[pol_qDhfje]_fx17[56] = {
   6.143994,
   6.144,
   6.15,
   6.156,
   6.162,
   6.168,
   6.174,
   6.18,
   6.186,
   6.192,
   6.198,
   6.204,
   6.21,
   6.216,
   6.222,
   6.228,
   6.234,
   6.24,
   6.246,
   6.252,
   6.258,
   6.264,
   6.27,
   6.276,
   6.282,
   6.288,
   6.294,
   6.3,
   6.306,
   6.312,
   6.318,
   6.324,
   6.33,
   6.336,
   6.342,
   6.348,
   6.354,
   6.36,
   6.366,
   6.372,
   6.378,
   6.384,
   6.39,
   6.396,
   6.402,
   6.408,
   6.414,
   6.42,
   6.426,
   6.432,
   6.438,
   6.444,
   6.45,
   6.45,
   6.456,
   6.456006};
   Double_t fit1d_zhGrHM_Norm[m_J2K3pi_rd]_Comp[pol_qDhfje]_fy17[56] = {
   0,
   7.03471,
   7.03471,
   6.947403,
   6.860096,
   6.772789,
   6.685482,
   6.598176,
   6.510869,
   6.423562,
   6.336255,
   6.248948,
   6.161642,
   6.074335,
   5.987028,
   5.899721,
   5.812414,
   5.725108,
   5.637801,
   5.550494,
   5.463187,
   5.37588,
   5.288574,
   5.201267,
   5.11396,
   5.026653,
   4.939346,
   4.85204,
   4.764733,
   4.677426,
   4.590119,
   4.502812,
   4.415506,
   4.328199,
   4.240892,
   4.153585,
   4.066278,
   3.978972,
   3.891665,
   3.804358,
   3.717051,
   3.629744,
   3.542438,
   3.455131,
   3.367824,
   3.280517,
   3.19321,
   3.105904,
   3.018597,
   2.93129,
   2.843983,
   2.756676,
   2.66937,
   2.66937,
   2.66937,
   0};
   TGraph *graph = new TGraph(56,fit1d_zhGrHM_Norm[m_J2K3pi_rd]_Comp[pol_qDhfje]_fx17,fit1d_zhGrHM_Norm[m_J2K3pi_rd]_Comp[pol_qDhfje]_fy17);
   graph->SetName("fit1d_zhGrHM_Norm[m_J2K3pi_rd]_Comp[pol_qDhfje]");
   graph->SetTitle("Projection of Fit1D FitS_J2K3pi_rd_J2K3pi");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBpol_qDhfjecB17 = new TH1F("Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBpol_qDhfjecB17","Projection of Fit1D FitS_J2K3pi_rd_J2K3pi",100,6.112793,6.487207);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBpol_qDhfjecB17->SetMinimum(0);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBpol_qDhfjecB17->SetMaximum(7.73818);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBpol_qDhfjecB17->SetDirectory(0);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBpol_qDhfjecB17->SetStats(0);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBpol_qDhfjecB17->SetMarkerStyle(20);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBpol_qDhfjecB17->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBpol_qDhfjecB17->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBpol_qDhfjecB17->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBpol_qDhfjecB17->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBpol_qDhfjecB17->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBpol_qDhfjecB17->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBpol_qDhfjecB17->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBpol_qDhfjecB17->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBpol_qDhfjecB17->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBpol_qDhfjecB17->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBpol_qDhfjecB17->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBpol_qDhfjecB17->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBpol_qDhfjecB17->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBpol_qDhfjecB17->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBpol_qDhfjecB17->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBpol_qDhfjecB17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_zhGrHM_Norm[m_J2K3pi_rd]_Comp[pol_qDhfje]17);
   
   graph->Draw("l");
   
   Double_t fit1d_zhGrHM_Norm[m_J2K3pi_rd]_Comp[cb2_dmBdRK]_fx18[245] = {
   6.15,
   6.15,
   6.156,
   6.162,
   6.168,
   6.174,
   6.18,
   6.186,
   6.192,
   6.198,
   6.204,
   6.21,
   6.216,
   6.222,
   6.228,
   6.231,
   6.234,
   6.237,
   6.24,
   6.2415,
   6.243,
   6.2445,
   6.246,
   6.2475,
   6.24825,
   6.249,
   6.24975,
   6.2505,
   6.25125,
   6.252,
   6.25275,
   6.2535,
   6.253875,
   6.25425,
   6.254625,
   6.255,
   6.255375,
   6.25575,
   6.256125,
   6.2565,
   6.256875,
   6.257063,
   6.25725,
   6.257438,
   6.257625,
   6.257812,
   6.258,
   6.258188,
   6.258375,
   6.258563,
   6.25875,
   6.258938,
   6.259125,
   6.259313,
   6.2595,
   6.259688,
   6.259875,
   6.260063,
   6.26025,
   6.260438,
   6.260625,
   6.260813,
   6.261,
   6.261188,
   6.261375,
   6.261563,
   6.26175,
   6.261938,
   6.262125,
   6.262313,
   6.2625,
   6.262688,
   6.262875,
   6.263063,
   6.26325,
   6.263438,
   6.263625,
   6.263813,
   6.264,
   6.264375,
   6.26475,
   6.265125,
   6.2655,
   6.267,
   6.267375,
   6.26775,
   6.267938,
   6.268125,
   6.268313,
   6.2685,
   6.268688,
   6.268875,
   6.269063,
   6.26925,
   6.269438,
   6.269625,
   6.269813,
   6.27,
   6.270188,
   6.270375,
   6.270563,
   6.27075,
   6.270938,
   6.271125,
   6.271313,
   6.2715,
   6.271688,
   6.271875,
   6.272063,
   6.27225,
   6.272438,
   6.272625,
   6.272813,
   6.273,
   6.273188,
   6.273375,
   6.273563,
   6.27375,
   6.273938,
   6.274125,
   6.274313,
   6.2745,
   6.274688,
   6.274875,
   6.275063,
   6.27525,
   6.275438,
   6.275625,
   6.275813,
   6.276,
   6.276188,
   6.276375,
   6.276562,
   6.27675,
   6.276937,
   6.277125,
   6.277312,
   6.2775,
   6.277687,
   6.277875,
   6.278062,
   6.27825,
   6.278437,
   6.278625,
   6.278812,
   6.279,
   6.279375,
   6.27975,
   6.280125,
   6.2805,
   6.28125,
   6.281625,
   6.282,
   6.282375,
   6.28275,
   6.282938,
   6.283125,
   6.283313,
   6.2835,
   6.283688,
   6.283875,
   6.284063,
   6.28425,
   6.284438,
   6.284625,
   6.284813,
   6.285,
   6.285188,
   6.285375,
   6.285563,
   6.28575,
   6.285938,
   6.286125,
   6.286313,
   6.2865,
   6.286688,
   6.286875,
   6.287063,
   6.28725,
   6.287438,
   6.287625,
   6.287813,
   6.288,
   6.288188,
   6.288375,
   6.288563,
   6.28875,
   6.288938,
   6.289125,
   6.289313,
   6.2895,
   6.289688,
   6.289875,
   6.29025,
   6.290625,
   6.291,
   6.291375,
   6.29175,
   6.292125,
   6.2925,
   6.292875,
   6.29325,
   6.293625,
   6.294,
   6.29475,
   6.2955,
   6.29625,
   6.297,
   6.29775,
   6.2985,
   6.29925,
   6.3,
   6.3015,
   6.303,
   6.3045,
   6.306,
   6.3075,
   6.309,
   6.312,
   6.315,
   6.318,
   6.324,
   6.33,
   6.336,
   6.342,
   6.348,
   6.354,
   6.36,
   6.366,
   6.372,
   6.378,
   6.384,
   6.39,
   6.396,
   6.402,
   6.408,
   6.414,
   6.42,
   6.426,
   6.432,
   6.438,
   6.444,
   6.45,
   6.45,
   6.45};
   Double_t fit1d_zhGrHM_Norm[m_J2K3pi_rd]_Comp[cb2_dmBdRK]_fy18[245] = {
   0.05531512,
   0,
   0.05929094,
   0.06380482,
   0.06896801,
   0.07492377,
   0.08185957,
   0.09002517,
   0.09976034,
   0.1115385,
   0.1260381,
   0.1442643,
   0.1677679,
   0.1990629,
   0.2424889,
   0.271044,
   0.3061781,
   0.3503137,
   0.4071831,
   0.4421461,
   0.4828274,
   0.5306748,
   0.5876541,
   0.6564983,
   0.6965287,
   0.7411141,
   0.7910387,
   0.8472722,
   0.9110276,
   0.9838412,
   1.067685,
   1.165132,
   1.219981,
   1.279595,
   1.344593,
   1.4157,
   1.49378,
   1.579857,
   1.675166,
   1.781199,
   1.899781,
   1.964461,
   2.033162,
   2.106254,
   2.184152,
   2.267323,
   2.356296,
   2.451671,
   2.554132,
   2.664461,
   2.783556,
   2.912456,
   3.052364,
   3.204683,
   3.36848,
   3.538554,
   3.714733,
   3.897078,
   4.085644,
   4.280474,
   4.4816,
   4.689042,
   4.90281,
   5.1229,
   5.349294,
   5.581964,
   5.820864,
   6.065934,
   6.317102,
   6.574275,
   6.837349,
   7.106201,
   7.380693,
   7.660668,
   7.945953,
   8.236358,
   8.531675,
   8.831679,
   9.136127,
   9.757294,
   10.39289,
   11.04034,
   11.69683,
   14.34848,
   14.99992,
   15.63909,
   15.95283,
   16.26199,
   16.56607,
   16.86457,
   17.15698,
   17.4428,
   17.72154,
   17.99272,
   18.25584,
   18.51044,
   18.75606,
   18.99224,
   19.21855,
   19.43458,
   19.63991,
   19.83415,
   20.01693,
   20.18791,
   20.34676,
   20.49316,
   20.62682,
   20.7475,
   20.85494,
   20.94894,
   21.02931,
   21.09589,
   21.14855,
   21.18718,
   21.21171,
   21.22208,
   21.21828,
   21.20031,
   21.16821,
   21.12204,
   21.0619,
   20.98791,
   20.90021,
   20.79897,
   20.6844,
   20.55673,
   20.4162,
   20.26309,
   20.0977,
   19.92034,
   19.73137,
   19.53113,
   19.32002,
   19.09842,
   18.86676,
   18.62546,
   18.37497,
   18.11574,
   17.84824,
   17.57295,
   17.29035,
   17.00093,
   16.70519,
   16.40364,
   16.09677,
   15.78509,
   15.14933,
   14.50038,
   13.84219,
   13.17861,
   11.84999,
   11.19183,
   10.54203,
   9.903446,
   9.27872,
   8.972299,
   8.670204,
   8.372684,
   8.079975,
   7.792291,
   7.509832,
   7.232777,
   6.961292,
   6.695523,
   6.4356,
   6.181635,
   5.933728,
   5.691959,
   5.456394,
   5.227085,
   5.004069,
   4.787369,
   4.576994,
   4.372942,
   4.175197,
   3.983731,
   3.798507,
   3.619476,
   3.446581,
   3.279752,
   3.118914,
   2.96543,
   2.821933,
   2.687712,
   2.562022,
   2.444188,
   2.333601,
   2.229704,
   2.131996,
   2.040017,
   1.953348,
   1.871609,
   1.794449,
   1.652618,
   1.525601,
   1.411494,
   1.308683,
   1.215789,
   1.131634,
   1.055203,
   0.9856218,
   0.9221318,
   0.8640743,
   0.8108747,
   0.7170999,
   0.6374735,
   0.5694009,
   0.5108413,
   0.4601741,
   0.4161011,
   0.3775735,
   0.3437376,
   0.2874648,
   0.2430122,
   0.2074073,
   0.1785356,
   0.1548645,
   0.1352639,
   0.105093,
   0.08338354,
   0.06734437,
   0.04588862,
   0.03275715,
   0.02425117,
   0.0184882,
   0.01443866,
   0.01150588,
   0.009327193,
   0.007673198,
   0.00639378,
   0.005387796,
   0.004585346,
   0.003937028,
   0.003407236,
   0.002969844,
   0.002605382,
   0.00229913,
   0.002039811,
   0.00181869,
   0.00162892,
   0.001465086,
   0.001322864,
   0.001198771,
   0,
   0.001198771};
   graph = new TGraph(245,fit1d_zhGrHM_Norm[m_J2K3pi_rd]_Comp[cb2_dmBdRK]_fx18,fit1d_zhGrHM_Norm[m_J2K3pi_rd]_Comp[cb2_dmBdRK]_fy18);
   graph->SetName("fit1d_zhGrHM_Norm[m_J2K3pi_rd]_Comp[cb2_dmBdRK]");
   graph->SetTitle("Projection of Fit1D FitS_J2K3pi_rd_J2K3pi");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBcb2_dmBdRKcB18 = new TH1F("Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBcb2_dmBdRKcB18","Projection of Fit1D FitS_J2K3pi_rd_J2K3pi",245,6.12,6.48);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBcb2_dmBdRKcB18->SetMinimum(0);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBcb2_dmBdRKcB18->SetMaximum(23.34429);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBcb2_dmBdRKcB18->SetDirectory(0);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBcb2_dmBdRKcB18->SetStats(0);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBcb2_dmBdRKcB18->SetMarkerStyle(20);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBcb2_dmBdRKcB18->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBcb2_dmBdRKcB18->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBcb2_dmBdRKcB18->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBcb2_dmBdRKcB18->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBcb2_dmBdRKcB18->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBcb2_dmBdRKcB18->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBcb2_dmBdRKcB18->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBcb2_dmBdRKcB18->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBcb2_dmBdRKcB18->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBcb2_dmBdRKcB18->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBcb2_dmBdRKcB18->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBcb2_dmBdRKcB18->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBcb2_dmBdRKcB18->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBcb2_dmBdRKcB18->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBcb2_dmBdRKcB18->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB_CompoBcb2_dmBdRKcB18->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_zhGrHM_Norm[m_J2K3pi_rd]_Comp[cb2_dmBdRK]18);
   
   graph->Draw("fl");
   
   Double_t fit1d_zhGrHM_Norm[m_J2K3pi_rd]_fx19[243] = {
   6.143994,
   6.144,
   6.15,
   6.156,
   6.162,
   6.168,
   6.174,
   6.18,
   6.186,
   6.192,
   6.198,
   6.204,
   6.21,
   6.216,
   6.222,
   6.228,
   6.231,
   6.234,
   6.237,
   6.24,
   6.2415,
   6.243,
   6.2445,
   6.246,
   6.2475,
   6.24825,
   6.249,
   6.24975,
   6.2505,
   6.25125,
   6.252,
   6.25275,
   6.2535,
   6.253875,
   6.25425,
   6.254625,
   6.255,
   6.255375,
   6.25575,
   6.256125,
   6.2565,
   6.256875,
   6.25725,
   6.257438,
   6.257625,
   6.257812,
   6.258,
   6.258188,
   6.258375,
   6.258563,
   6.25875,
   6.258938,
   6.259125,
   6.259313,
   6.2595,
   6.259688,
   6.259875,
   6.260063,
   6.26025,
   6.260438,
   6.260625,
   6.260813,
   6.261,
   6.261188,
   6.261375,
   6.261563,
   6.26175,
   6.261938,
   6.262125,
   6.262313,
   6.2625,
   6.262688,
   6.262875,
   6.263063,
   6.26325,
   6.263438,
   6.263625,
   6.264,
   6.264375,
   6.26475,
   6.265125,
   6.2655,
   6.267,
   6.267375,
   6.26775,
   6.267938,
   6.268125,
   6.268313,
   6.2685,
   6.268688,
   6.268875,
   6.269063,
   6.26925,
   6.269438,
   6.269625,
   6.269813,
   6.27,
   6.270188,
   6.270375,
   6.270563,
   6.27075,
   6.270938,
   6.271125,
   6.271313,
   6.2715,
   6.271688,
   6.271875,
   6.272063,
   6.27225,
   6.272438,
   6.272625,
   6.272813,
   6.273,
   6.273188,
   6.273375,
   6.273563,
   6.27375,
   6.273938,
   6.274125,
   6.274313,
   6.2745,
   6.274688,
   6.274875,
   6.275063,
   6.27525,
   6.275438,
   6.275625,
   6.275813,
   6.276,
   6.276188,
   6.276375,
   6.276562,
   6.27675,
   6.276937,
   6.277125,
   6.277312,
   6.2775,
   6.277687,
   6.277875,
   6.278062,
   6.27825,
   6.278437,
   6.278625,
   6.278812,
   6.279,
   6.279375,
   6.27975,
   6.280125,
   6.2805,
   6.28125,
   6.281625,
   6.282,
   6.282375,
   6.28275,
   6.283125,
   6.283313,
   6.2835,
   6.283688,
   6.283875,
   6.284063,
   6.28425,
   6.284438,
   6.284625,
   6.284813,
   6.285,
   6.285188,
   6.285375,
   6.285563,
   6.28575,
   6.285938,
   6.286125,
   6.286313,
   6.2865,
   6.286688,
   6.286875,
   6.287063,
   6.28725,
   6.287438,
   6.287625,
   6.287813,
   6.288,
   6.288188,
   6.288375,
   6.288563,
   6.28875,
   6.288938,
   6.289125,
   6.289313,
   6.2895,
   6.289688,
   6.289875,
   6.29025,
   6.290625,
   6.291,
   6.291375,
   6.29175,
   6.292125,
   6.2925,
   6.292875,
   6.29325,
   6.293625,
   6.294,
   6.29475,
   6.2955,
   6.29625,
   6.297,
   6.29775,
   6.2985,
   6.29925,
   6.3,
   6.3015,
   6.303,
   6.3045,
   6.306,
   6.309,
   6.312,
   6.315,
   6.318,
   6.324,
   6.33,
   6.336,
   6.342,
   6.348,
   6.354,
   6.36,
   6.366,
   6.372,
   6.378,
   6.384,
   6.39,
   6.396,
   6.402,
   6.408,
   6.414,
   6.42,
   6.426,
   6.432,
   6.438,
   6.444,
   6.45,
   6.45,
   6.456,
   6.456006};
   Double_t fit1d_zhGrHM_Norm[m_J2K3pi_rd]_fy19[243] = {
   0,
   7.090025,
   7.090025,
   7.006694,
   6.923901,
   6.841757,
   6.760406,
   6.680035,
   6.600894,
   6.523322,
   6.447794,
   6.374986,
   6.305906,
   6.242103,
   6.186091,
   6.14221,
   6.127112,
   6.118592,
   6.119075,
   6.132291,
   6.145427,
   6.164282,
   6.190302,
   6.225455,
   6.272472,
   6.301589,
   6.335261,
   6.374273,
   6.419593,
   6.472435,
   6.534335,
   6.607266,
   6.693799,
   6.743192,
   6.797349,
   6.85689,
   6.922541,
   6.995164,
   7.075785,
   7.165637,
   7.266213,
   7.379338,
   7.507263,
   7.577627,
   7.652796,
   7.733238,
   7.819483,
   7.91213,
   8.011862,
   8.119463,
   8.23583,
   8.362002,
   8.499181,
   8.648771,
   8.809841,
   8.977186,
   9.150636,
   9.330254,
   9.516092,
   9.708193,
   9.90659,
   10.1113,
   10.32234,
   10.53971,
   10.76337,
   10.99331,
   11.22948,
   11.47183,
   11.72027,
   11.97471,
   12.23506,
   12.50118,
   12.77294,
   13.05019,
   13.33275,
   13.62042,
   13.91301,
   14.51201,
   15.12772,
   15.75785,
   16.39985,
   17.05088,
   19.6807,
   20.32669,
   20.96041,
   21.27141,
   21.57784,
   21.8792,
   22.17497,
   22.46465,
   22.74774,
   23.02376,
   23.2922,
   23.5526,
   23.80447,
   24.04736,
   24.28081,
   24.5044,
   24.7177,
   24.92029,
   25.11181,
   25.29187,
   25.46012,
   25.61623,
   25.7599,
   25.89084,
   26.00879,
   26.1135,
   26.20477,
   26.28242,
   26.34627,
   26.3962,
   26.4321,
   26.4539,
   26.46154,
   26.45501,
   26.43432,
   26.39949,
   26.35059,
   26.28773,
   26.211,
   26.12057,
   26.01661,
   25.89931,
   25.76891,
   25.62565,
   25.46981,
   25.30169,
   25.12161,
   24.92991,
   24.72694,
   24.5131,
   24.28878,
   24.05439,
   23.81036,
   23.55714,
   23.29518,
   23.02495,
   22.74693,
   22.4616,
   22.16946,
   21.87099,
   21.56671,
   21.25711,
   20.94271,
   20.30149,
   19.64708,
   18.98344,
   18.3144,
   16.97486,
   16.31125,
   15.65599,
   15.01195,
   14.38177,
   13.76779,
   13.46755,
   13.17211,
   12.8817,
   12.59651,
   12.31673,
   12.04251,
   11.77401,
   11.51136,
   11.25467,
   11.00403,
   10.75954,
   10.52124,
   10.28921,
   10.06346,
   9.844034,
   9.630931,
   9.42415,
   9.223676,
   9.029482,
   8.84153,
   8.659771,
   8.484147,
   8.31459,
   8.151024,
   7.994812,
   7.848587,
   7.711637,
   7.583219,
   7.462657,
   7.34934,
   7.242716,
   7.142279,
   7.047571,
   6.958175,
   6.873707,
   6.793819,
   6.646531,
   6.514057,
   6.394494,
   6.286226,
   6.187876,
   6.098264,
   6.016376,
   5.941338,
   5.872392,
   5.808877,
   5.750221,
   5.645533,
   5.554993,
   5.476007,
   5.406534,
   5.344954,
   5.289967,
   5.240526,
   5.195777,
   5.117678,
   5.051398,
   4.993967,
   4.943268,
   4.856343,
   4.782519,
   4.717156,
   4.657464,
   4.548701,
   4.448263,
   4.35245,
   4.25938,
   4.168024,
   4.077784,
   3.988299,
   3.899338,
   3.810752,
   3.722439,
   3.63433,
   3.546375,
   3.458538,
   3.370794,
   3.283123,
   3.19551,
   3.107943,
   3.020415,
   2.932919,
   2.845448,
   2.757999,
   2.670568,
   2.670568,
   2.670568,
   0};
   graph = new TGraph(243,fit1d_zhGrHM_Norm[m_J2K3pi_rd]_fx19,fit1d_zhGrHM_Norm[m_J2K3pi_rd]_fy19);
   graph->SetName("fit1d_zhGrHM_Norm[m_J2K3pi_rd]");
   graph->SetTitle("Projection of Fit1D FitS_J2K3pi_rd_J2K3pi");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB19 = new TH1F("Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB19","Projection of Fit1D FitS_J2K3pi_rd_J2K3pi",243,6.112793,6.487207);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB19->SetMinimum(0);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB19->SetMaximum(29.1077);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB19->SetDirectory(0);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB19->SetStats(0);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB19->SetMarkerStyle(20);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB19->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB19->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB19->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB19->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB19->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB19->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB19->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB19->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB19->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB19->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB19->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB19->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB19->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB19->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB19->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_zhGrHM_NormoBm_J2K3pi_rdcB19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_zhGrHM_Norm[m_J2K3pi_rd]19);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3005[50] = {
   6.153,
   6.159,
   6.165,
   6.171,
   6.177,
   6.183,
   6.189,
   6.195,
   6.201,
   6.207,
   6.213,
   6.219,
   6.225,
   6.231,
   6.237,
   6.243,
   6.249,
   6.255,
   6.261,
   6.267,
   6.273,
   6.279,
   6.285,
   6.291,
   6.297,
   6.303,
   6.309,
   6.315,
   6.321,
   6.327,
   6.333,
   6.339,
   6.345,
   6.351,
   6.357,
   6.363,
   6.369,
   6.375,
   6.381,
   6.387,
   6.393,
   6.399,
   6.405,
   6.411,
   6.417,
   6.423,
   6.429,
   6.435,
   6.441,
   6.447};
   Double_t h_ds_1000_fy3005[50] = {
   9,
   6,
   10,
   7,
   6,
   6,
   5,
   7,
   9,
   5,
   9,
   3,
   5,
   14,
   6,
   3,
   9,
   5,
   11,
   21,
   25,
   20,
   12,
   6,
   5,
   4,
   2,
   4,
   3,
   4,
   1,
   3,
   6,
   4,
   5,
   5,
   2,
   2,
   2,
   1,
   3,
   5,
   8,
   6,
   1,
   7,
   2,
   2,
   3,
   3};
   Double_t h_ds_1000_felx3005[50] = {
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003};
   Double_t h_ds_1000_fely3005[50] = {
   2.943461,
   2.379931,
   3.108694,
   2.58147,
   2.379931,
   2.379931,
   2.159691,
   2.58147,
   2.943461,
   2.159691,
   2.943461,
   1.632705,
   2.159691,
   3.6965,
   2.379931,
   1.632705,
   2.943461,
   2.159691,
   3.265579,
   4.545807,
   4.966335,
   4.434448,
   3.415266,
   2.379931,
   2.159691,
   1.914339,
   1.291815,
   1.914339,
   1.632705,
   1.914339,
   0.8272462,
   1.632705,
   2.379931,
   1.914339,
   2.159691,
   2.159691,
   1.291815,
   1.291815,
   1.291815,
   0.8272462,
   1.632705,
   2.159691,
   2.768386,
   2.379931,
   0.8272462,
   2.58147,
   1.291815,
   1.291815,
   1.632705,
   1.632705};
   Double_t h_ds_1000_fehx3005[50] = {
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003};
   Double_t h_ds_1000_fehy3005[50] = {
   4.110204,
   3.583642,
   4.26695,
   3.770281,
   3.583642,
   3.583642,
   3.382473,
   3.770281,
   4.110204,
   3.382473,
   4.110204,
   2.918186,
   3.382473,
   4.830381,
   3.583642,
   2.918186,
   4.110204,
   3.382473,
   4.416521,
   5.655182,
   6.066589,
   5.546519,
   4.559819,
   3.583642,
   3.382473,
   3.162753,
   2.63786,
   3.162753,
   2.918186,
   3.162753,
   2.299527,
   2.918186,
   3.583642,
   3.162753,
   3.382473,
   3.382473,
   2.63786,
   2.63786,
   2.63786,
   2.299527,
   2.918186,
   3.382473,
   3.945142,
   3.583642,
   2.299527,
   3.770281,
   2.63786,
   2.63786,
   2.918186,
   2.918186};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1000_fx3005,h_ds_1000_fy3005,h_ds_1000_felx3005,h_ds_1000_fehx3005,h_ds_1000_fely3005,h_ds_1000_fehy3005);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__m_J2K3pi_rd");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0);
   
   TH1F *Graph_h_ds_10003005 = new TH1F("Graph_h_ds_10003005","Histogram of ds_1000_plot__m_J2K3pi_rd",100,6.12,6.48);
   Graph_h_ds_10003005->SetMinimum(0.1554784);
   Graph_h_ds_10003005->SetMaximum(34.15597);
   Graph_h_ds_10003005->SetDirectory(0);
   Graph_h_ds_10003005->SetStats(0);
   Graph_h_ds_10003005->SetMarkerStyle(20);
   Graph_h_ds_10003005->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003005->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003005->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003005->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003005->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003005->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003005->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003005->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003005->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003005->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003005->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003005->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003005->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003005->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003005->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003005);
   
   grae->Draw("zp");
   
   TH1D *frame_1231b160__10 = new TH1D("frame_1231b160__10","A RooPlot of \"m123456cPVM*1\"",50,6.15,6.45);
   frame_1231b160__10->SetBinContent(1,32.61992);
   frame_1231b160__10->SetMinimum(0);
   frame_1231b160__10->SetMaximum(40);
   frame_1231b160__10->SetEntries(1);
   frame_1231b160__10->SetDirectory(0);
   frame_1231b160__10->SetStats(0);
   frame_1231b160__10->SetMarkerStyle(20);
   frame_1231b160__10->GetXaxis()->SetNdivisions(-503);
   frame_1231b160__10->GetXaxis()->SetLabelFont(132);
   frame_1231b160__10->GetXaxis()->SetLabelOffset(0.025);
   frame_1231b160__10->GetXaxis()->SetLabelSize(0.06);
   frame_1231b160__10->GetXaxis()->SetTitleSize(-1);
   frame_1231b160__10->GetXaxis()->SetTitleOffset(1);
   frame_1231b160__10->GetXaxis()->SetTitleFont(132);
   frame_1231b160__10->GetYaxis()->SetNdivisions(-504);
   frame_1231b160__10->GetYaxis()->SetLabelFont(132);
   frame_1231b160__10->GetYaxis()->SetLabelOffset(0.01);
   frame_1231b160__10->GetYaxis()->SetLabelSize(0.06);
   frame_1231b160__10->GetYaxis()->SetTitleSize(0.05);
   frame_1231b160__10->GetYaxis()->SetTitleFont(132);
   frame_1231b160__10->GetZaxis()->SetLabelFont(132);
   frame_1231b160__10->GetZaxis()->SetLabelSize(0.05);
   frame_1231b160__10->GetZaxis()->SetTitleSize(0.05);
   frame_1231b160__10->GetZaxis()->SetTitleOffset(1);
   frame_1231b160__10->GetZaxis()->SetTitleFont(132);
   frame_1231b160__10->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1c.C <==
void fit_j7pi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue Jun  7 18:45:45 2022) by ROOT version 6.24/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",8,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(6.106627,-2.195122,6.468072,16.09756);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_12307b70__7 = new TH1D("frame_12307b70__7","A RooPlot of \"mB*1\"",30,6.15,6.45);
   frame_12307b70__7->SetBinContent(1,12.5424);
   frame_12307b70__7->SetMinimum(0);
   frame_12307b70__7->SetMaximum(15);
   frame_12307b70__7->SetEntries(1);
   frame_12307b70__7->SetDirectory(0);
   frame_12307b70__7->SetStats(0);
   frame_12307b70__7->SetMarkerStyle(20);
   frame_12307b70__7->GetXaxis()->SetNdivisions(-503);
   frame_12307b70__7->GetXaxis()->SetLabelFont(132);
   frame_12307b70__7->GetXaxis()->SetLabelOffset(0.025);
   frame_12307b70__7->GetXaxis()->SetLabelSize(0.06);
   frame_12307b70__7->GetXaxis()->SetTitleSize(-1);
   frame_12307b70__7->GetXaxis()->SetTitleOffset(1);
   frame_12307b70__7->GetXaxis()->SetTitleFont(132);
   frame_12307b70__7->GetYaxis()->SetNdivisions(-503);
   frame_12307b70__7->GetYaxis()->SetLabelFont(132);
   frame_12307b70__7->GetYaxis()->SetLabelOffset(0.01);
   frame_12307b70__7->GetYaxis()->SetLabelSize(0.06);
   frame_12307b70__7->GetYaxis()->SetTitleSize(0.05);
   frame_12307b70__7->GetYaxis()->SetTitleFont(132);
   frame_12307b70__7->GetZaxis()->SetLabelFont(132);
   frame_12307b70__7->GetZaxis()->SetLabelSize(0.05);
   frame_12307b70__7->GetZaxis()->SetTitleSize(0.05);
   frame_12307b70__7->GetZaxis()->SetTitleOffset(1);
   frame_12307b70__7->GetZaxis()->SetTitleFont(132);
   frame_12307b70__7->Draw("FUNC");
   
   Double_t fit1d_wRpGvw_Norm[m_J7pi_rd]_Comp[pol_HfZRXL]_fx14[36] = {
   6.13999,
   6.14,
   6.15,
   6.16,
   6.17,
   6.18,
   6.19,
   6.2,
   6.21,
   6.22,
   6.23,
   6.24,
   6.25,
   6.26,
   6.27,
   6.28,
   6.29,
   6.3,
   6.31,
   6.32,
   6.33,
   6.34,
   6.35,
   6.36,
   6.37,
   6.38,
   6.39,
   6.4,
   6.41,
   6.42,
   6.43,
   6.44,
   6.45,
   6.45,
   6.46,
   6.46001};
   Double_t fit1d_wRpGvw_Norm[m_J7pi_rd]_Comp[pol_HfZRXL]_fy14[36] = {
   0,
   1.095485,
   1.095485,
   1.083606,
   1.071728,
   1.059849,
   1.047971,
   1.036092,
   1.024214,
   1.012335,
   1.000457,
   0.9885782,
   0.9766997,
   0.9648212,
   0.9529427,
   0.9410642,
   0.9291857,
   0.9173072,
   0.9054287,
   0.8935502,
   0.8816717,
   0.8697932,
   0.8579147,
   0.8460362,
   0.8341578,
   0.8222793,
   0.8104008,
   0.7985223,
   0.7866438,
   0.7747653,
   0.7628868,
   0.7510083,
   0.7391298,
   0.7391298,
   0.7391298,
   0};
   TGraph *graph = new TGraph(36,fit1d_wRpGvw_Norm[m_J7pi_rd]_Comp[pol_HfZRXL]_fx14,fit1d_wRpGvw_Norm[m_J7pi_rd]_Comp[pol_HfZRXL]_fy14);
   graph->SetName("fit1d_wRpGvw_Norm[m_J7pi_rd]_Comp[pol_HfZRXL]");
   graph->SetTitle("Projection of Fit1D FitS_J7pi_rd_J7pi");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBpol_HfZRXLcB14 = new TH1F("Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBpol_HfZRXLcB14","Projection of Fit1D FitS_J7pi_rd_J7pi",100,6.107988,6.492012);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBpol_HfZRXLcB14->SetMinimum(0);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBpol_HfZRXLcB14->SetMaximum(1.205033);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBpol_HfZRXLcB14->SetDirectory(0);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBpol_HfZRXLcB14->SetStats(0);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBpol_HfZRXLcB14->SetMarkerStyle(20);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBpol_HfZRXLcB14->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBpol_HfZRXLcB14->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBpol_HfZRXLcB14->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBpol_HfZRXLcB14->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBpol_HfZRXLcB14->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBpol_HfZRXLcB14->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBpol_HfZRXLcB14->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBpol_HfZRXLcB14->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBpol_HfZRXLcB14->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBpol_HfZRXLcB14->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBpol_HfZRXLcB14->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBpol_HfZRXLcB14->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBpol_HfZRXLcB14->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBpol_HfZRXLcB14->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBpol_HfZRXLcB14->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBpol_HfZRXLcB14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_wRpGvw_Norm[m_J7pi_rd]_Comp[pol_HfZRXL]14);
   
   graph->Draw("l");
   
   Double_t fit1d_wRpGvw_Norm[m_J7pi_rd]_Comp[cb2_qbPOEY]_fx15[242] = {
   6.15,
   6.15,
   6.16,
   6.17,
   6.18,
   6.19,
   6.2,
   6.205,
   6.21,
   6.215,
   6.22,
   6.2225,
   6.225,
   6.2275,
   6.23,
   6.2325,
   6.235,
   6.2375,
   6.23875,
   6.24,
   6.24125,
   6.2425,
   6.24375,
   6.245,
   6.24625,
   6.246875,
   6.2475,
   6.248125,
   6.24875,
   6.249375,
   6.25,
   6.250625,
   6.25125,
   6.251875,
   6.2525,
   6.253125,
   6.253438,
   6.25375,
   6.254062,
   6.254375,
   6.254688,
   6.255,
   6.255313,
   6.255625,
   6.255937,
   6.25625,
   6.256563,
   6.256875,
   6.257188,
   6.2575,
   6.257812,
   6.257969,
   6.258125,
   6.258281,
   6.258438,
   6.258594,
   6.25875,
   6.258906,
   6.259063,
   6.259219,
   6.259375,
   6.259531,
   6.259688,
   6.259844,
   6.26,
   6.260313,
   6.260625,
   6.260938,
   6.26125,
   6.261563,
   6.261875,
   6.262188,
   6.2625,
   6.262813,
   6.263125,
   6.263438,
   6.26375,
   6.264063,
   6.264375,
   6.265,
   6.265625,
   6.26625,
   6.266563,
   6.266875,
   6.267188,
   6.2675,
   6.267812,
   6.268125,
   6.268438,
   6.268594,
   6.26875,
   6.268906,
   6.269063,
   6.269219,
   6.269375,
   6.269531,
   6.269687,
   6.269844,
   6.27,
   6.270156,
   6.270313,
   6.270469,
   6.270625,
   6.270781,
   6.270938,
   6.271094,
   6.27125,
   6.271406,
   6.271562,
   6.271719,
   6.271875,
   6.272031,
   6.272188,
   6.272344,
   6.2725,
   6.272656,
   6.272813,
   6.272969,
   6.273125,
   6.273281,
   6.273438,
   6.273594,
   6.27375,
   6.273906,
   6.274063,
   6.274219,
   6.274375,
   6.274531,
   6.274688,
   6.274844,
   6.275,
   6.275156,
   6.275313,
   6.275469,
   6.275625,
   6.275781,
   6.275937,
   6.276094,
   6.27625,
   6.276406,
   6.276563,
   6.276719,
   6.276875,
   6.277031,
   6.277188,
   6.277344,
   6.2775,
   6.277656,
   6.277812,
   6.277969,
   6.278125,
   6.278281,
   6.278438,
   6.27875,
   6.279063,
   6.279375,
   6.279687,
   6.28,
   6.280313,
   6.280625,
   6.28125,
   6.281875,
   6.2825,
   6.282813,
   6.283125,
   6.283437,
   6.28375,
   6.284063,
   6.284375,
   6.284688,
   6.285,
   6.285312,
   6.285625,
   6.285937,
   6.28625,
   6.286563,
   6.286875,
   6.287187,
   6.2875,
   6.287812,
   6.288125,
   6.288438,
   6.28875,
   6.289062,
   6.289375,
   6.289531,
   6.289687,
   6.289844,
   6.29,
   6.290156,
   6.290313,
   6.290625,
   6.290938,
   6.29125,
   6.291562,
   6.291875,
   6.292188,
   6.2925,
   6.292813,
   6.293125,
   6.293437,
   6.29375,
   6.294063,
   6.294375,
   6.294688,
   6.295,
   6.295625,
   6.29625,
   6.296875,
   6.2975,
   6.298125,
   6.29875,
   6.299375,
   6.3,
   6.300625,
   6.30125,
   6.3025,
   6.30375,
   6.305,
   6.30625,
   6.3075,
   6.31,
   6.3125,
   6.315,
   6.3175,
   6.32,
   6.325,
   6.33,
   6.34,
   6.35,
   6.36,
   6.37,
   6.38,
   6.39,
   6.4,
   6.41,
   6.42,
   6.43,
   6.44,
   6.45,
   6.45,
   6.45};
   Double_t fit1d_wRpGvw_Norm[m_J7pi_rd]_Comp[cb2_qbPOEY]_fy15[242] = {
   0.03154437,
   0,
   0.03592,
   0.04142772,
   0.04852815,
   0.05795573,
   0.0709484,
   0.07941818,
   0.08974678,
   0.1025646,
   0.1188075,
   0.1286364,
   0.1399204,
   0.1529822,
   0.1682429,
   0.186262,
   0.2077968,
   0.2338959,
   0.2490995,
   0.2660492,
   0.285041,
   0.306439,
   0.3306957,
   0.3583796,
   0.3902137,
   0.4079684,
   0.4271306,
   0.4478627,
   0.4703519,
   0.4948153,
   0.5215059,
   0.5507202,
   0.5828073,
   0.6181815,
   0.6573375,
   0.7008701,
   0.7244973,
   0.7495008,
   0.7759961,
   0.8041118,
   0.8339908,
   0.8657929,
   0.899697,
   0.9359041,
   0.9746406,
   1.016162,
   1.06076,
   1.108764,
   1.160553,
   1.21656,
   1.277286,
   1.309595,
   1.343309,
   1.378514,
   1.415305,
   1.453785,
   1.494064,
   1.536263,
   1.580514,
   1.626959,
   1.675756,
   1.727075,
   1.781104,
   1.837925,
   1.896277,
   2.016408,
   2.141049,
   2.270105,
   2.40346,
   2.540969,
   2.682459,
   2.827732,
   2.976561,
   3.128692,
   3.283841,
   3.4417,
   3.601929,
   3.764167,
   3.928022,
   4.258908,
   4.59101,
   4.920439,
   5.082867,
   5.243063,
   5.400486,
   5.55459,
   5.704829,
   5.850657,
   5.991534,
   6.05995,
   6.126929,
   6.192408,
   6.256322,
   6.318609,
   6.379208,
   6.438057,
   6.495099,
   6.550276,
   6.603532,
   6.654812,
   6.704064,
   6.751237,
   6.796283,
   6.839154,
   6.879806,
   6.918195,
   6.954282,
   6.988028,
   7.019397,
   7.048357,
   7.074875,
   7.098924,
   7.120478,
   7.139513,
   7.156009,
   7.169949,
   7.181317,
   7.190101,
   7.196291,
   7.19988,
   7.200865,
   7.199245,
   7.195022,
   7.188199,
   7.178785,
   7.16679,
   7.152226,
   7.135109,
   7.115458,
   7.093294,
   7.068641,
   7.041525,
   7.011976,
   6.980024,
   6.945705,
   6.909053,
   6.870109,
   6.828913,
   6.785508,
   6.739939,
   6.692255,
   6.642504,
   6.590738,
   6.537009,
   6.481373,
   6.423885,
   6.364604,
   6.303588,
   6.240899,
   6.176598,
   6.110748,
   6.043412,
   5.974657,
   5.833148,
   5.686754,
   5.536015,
   5.381477,
   5.223687,
   5.063191,
   4.900527,
   4.570819,
   4.238682,
   3.90799,
   3.74431,
   3.582297,
   3.422337,
   3.264791,
   3.109993,
   2.95825,
   2.809841,
   2.665017,
   2.524002,
   2.386991,
   2.254153,
   2.125628,
   2.001532,
   1.881955,
   1.766963,
   1.656598,
   1.550879,
   1.449808,
   1.353363,
   1.261506,
   1.174184,
   1.091325,
   1.051923,
   1.014398,
   0.9786404,
   0.9445483,
   0.9120253,
   0.880982,
   0.8230067,
   0.7700203,
   0.7214968,
   0.6769753,
   0.6360512,
   0.5983678,
   0.5636101,
   0.5314993,
   0.5017877,
   0.4742552,
   0.4487052,
   0.4249623,
   0.4028693,
   0.3822851,
   0.3630828,
   0.3283787,
   0.2979696,
   0.2712102,
   0.2475685,
   0.2266025,
   0.2079439,
   0.1912833,
   0.1763599,
   0.1629529,
   0.150874,
   0.1300811,
   0.1129476,
   0.09870169,
   0.08675912,
   0.07667202,
   0.06075055,
   0.04895682,
   0.04003402,
   0.03315824,
   0.02777395,
   0.02005715,
   0.01495807,
   0.00896546,
   0.005794408,
   0.003960666,
   0.002826911,
   0.002088347,
   0.001586608,
   0.001233808,
   0.000978491,
   0.0007891513,
   0.0006457615,
   0.0005351726,
   0.0004485075,
   0,
   0.0004485075};
   graph = new TGraph(242,fit1d_wRpGvw_Norm[m_J7pi_rd]_Comp[cb2_qbPOEY]_fx15,fit1d_wRpGvw_Norm[m_J7pi_rd]_Comp[cb2_qbPOEY]_fy15);
   graph->SetName("fit1d_wRpGvw_Norm[m_J7pi_rd]_Comp[cb2_qbPOEY]");
   graph->SetTitle("Projection of Fit1D FitS_J7pi_rd_J7pi");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBcb2_qbPOEYcB15 = new TH1F("Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBcb2_qbPOEYcB15","Projection of Fit1D FitS_J7pi_rd_J7pi",242,6.12,6.48);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBcb2_qbPOEYcB15->SetMinimum(0);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBcb2_qbPOEYcB15->SetMaximum(7.920952);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBcb2_qbPOEYcB15->SetDirectory(0);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBcb2_qbPOEYcB15->SetStats(0);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBcb2_qbPOEYcB15->SetMarkerStyle(20);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBcb2_qbPOEYcB15->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBcb2_qbPOEYcB15->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBcb2_qbPOEYcB15->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBcb2_qbPOEYcB15->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBcb2_qbPOEYcB15->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBcb2_qbPOEYcB15->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBcb2_qbPOEYcB15->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBcb2_qbPOEYcB15->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBcb2_qbPOEYcB15->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBcb2_qbPOEYcB15->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBcb2_qbPOEYcB15->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBcb2_qbPOEYcB15->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBcb2_qbPOEYcB15->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBcb2_qbPOEYcB15->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBcb2_qbPOEYcB15->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB_CompoBcb2_qbPOEYcB15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_wRpGvw_Norm[m_J7pi_rd]_Comp[cb2_qbPOEY]15);
   
   graph->Draw("fl");
   
   Double_t fit1d_wRpGvw_Norm[m_J7pi_rd]_fx16[243] = {
   6.13999,
   6.14,
   6.15,
   6.16,
   6.17,
   6.18,
   6.19,
   6.2,
   6.205,
   6.21,
   6.215,
   6.22,
   6.2225,
   6.225,
   6.2275,
   6.23,
   6.2325,
   6.235,
   6.2375,
   6.23875,
   6.24,
   6.24125,
   6.2425,
   6.24375,
   6.245,
   6.24625,
   6.246875,
   6.2475,
   6.248125,
   6.24875,
   6.249375,
   6.25,
   6.250625,
   6.25125,
   6.251875,
   6.2525,
   6.253125,
   6.253438,
   6.25375,
   6.254062,
   6.254375,
   6.254688,
   6.255,
   6.255313,
   6.255625,
   6.255937,
   6.25625,
   6.256563,
   6.256875,
   6.257188,
   6.2575,
   6.257812,
   6.257969,
   6.258125,
   6.258281,
   6.258438,
   6.258594,
   6.25875,
   6.258906,
   6.259063,
   6.259219,
   6.259375,
   6.259531,
   6.259688,
   6.259844,
   6.26,
   6.260313,
   6.260625,
   6.260938,
   6.26125,
   6.261563,
   6.261875,
   6.262188,
   6.2625,
   6.262813,
   6.263125,
   6.263438,
   6.26375,
   6.264063,
   6.264375,
   6.265,
   6.265625,
   6.26625,
   6.266563,
   6.266875,
   6.267188,
   6.2675,
   6.267812,
   6.268125,
   6.268438,
   6.268594,
   6.26875,
   6.268906,
   6.269063,
   6.269219,
   6.269375,
   6.269531,
   6.269687,
   6.269844,
   6.27,
   6.270156,
   6.270313,
   6.270469,
   6.270625,
   6.270781,
   6.270938,
   6.271094,
   6.27125,
   6.271406,
   6.271562,
   6.271719,
   6.271875,
   6.272031,
   6.272188,
   6.272344,
   6.2725,
   6.272656,
   6.272813,
   6.272969,
   6.273125,
   6.273281,
   6.273438,
   6.273594,
   6.27375,
   6.273906,
   6.274063,
   6.274219,
   6.274375,
   6.274531,
   6.274688,
   6.274844,
   6.275,
   6.275156,
   6.275313,
   6.275469,
   6.275625,
   6.275781,
   6.275937,
   6.276094,
   6.27625,
   6.276406,
   6.276563,
   6.276719,
   6.276875,
   6.277031,
   6.277188,
   6.277344,
   6.2775,
   6.277656,
   6.277812,
   6.277969,
   6.278125,
   6.278281,
   6.278438,
   6.27875,
   6.279063,
   6.279375,
   6.279687,
   6.28,
   6.280313,
   6.280625,
   6.28125,
   6.281875,
   6.2825,
   6.282813,
   6.283125,
   6.283437,
   6.28375,
   6.284063,
   6.284375,
   6.284688,
   6.285,
   6.285312,
   6.285625,
   6.285937,
   6.28625,
   6.286563,
   6.286875,
   6.287187,
   6.2875,
   6.287812,
   6.288125,
   6.288438,
   6.28875,
   6.289062,
   6.289375,
   6.289531,
   6.289687,
   6.289844,
   6.29,
   6.290156,
   6.290313,
   6.290625,
   6.290938,
   6.29125,
   6.291562,
   6.291875,
   6.292188,
   6.2925,
   6.292813,
   6.293125,
   6.293437,
   6.29375,
   6.294063,
   6.294375,
   6.294688,
   6.295,
   6.295625,
   6.29625,
   6.296875,
   6.2975,
   6.298125,
   6.29875,
   6.299375,
   6.3,
   6.30125,
   6.3025,
   6.30375,
   6.305,
   6.30625,
   6.3075,
   6.31,
   6.3125,
   6.315,
   6.3175,
   6.32,
   6.325,
   6.33,
   6.34,
   6.35,
   6.36,
   6.37,
   6.38,
   6.39,
   6.4,
   6.41,
   6.42,
   6.43,
   6.44,
   6.45,
   6.45,
   6.46,
   6.46001};
   Double_t fit1d_wRpGvw_Norm[m_J7pi_rd]_fy16[243] = {
   0,
   1.127029,
   1.127029,
   1.119526,
   1.113155,
   1.108377,
   1.105926,
   1.107041,
   1.109571,
   1.11396,
   1.120839,
   1.131143,
   1.138002,
   1.146316,
   1.156408,
   1.1687,
   1.183749,
   1.202314,
   1.225444,
   1.239163,
   1.254627,
   1.272134,
   1.292048,
   1.31482,
   1.341019,
   1.371368,
   1.38838,
   1.4068,
   1.42679,
   1.448536,
   1.472257,
   1.498206,
   1.526677,
   1.558022,
   1.592654,
   1.631068,
   1.673858,
   1.697114,
   1.721746,
   1.74787,
   1.775615,
   1.805122,
   1.836553,
   1.870086,
   1.905922,
   1.944287,
   1.985438,
   2.029665,
   2.077298,
   2.128715,
   2.184351,
   2.244705,
   2.276829,
   2.310358,
   2.345377,
   2.381983,
   2.420276,
   2.46037,
   2.502383,
   2.546448,
   2.592708,
   2.64132,
   2.692453,
   2.746297,
   2.802931,
   2.861098,
   2.980858,
   3.105127,
   3.233813,
   3.366797,
   3.503934,
   3.645053,
   3.789955,
   3.938413,
   4.090172,
   4.24495,
   4.402438,
   4.562296,
   4.724162,
   4.887646,
   5.217789,
   5.549149,
   5.877836,
   6.039893,
   6.199718,
   6.35677,
   6.510503,
   6.66037,
   6.805827,
   6.946333,
   7.014563,
   7.081357,
   7.14665,
   7.210378,
   7.27248,
   7.332893,
   7.391557,
   7.448413,
   7.503405,
   7.556475,
   7.607569,
   7.656636,
   7.703623,
   7.748483,
   7.791169,
   7.831635,
   7.869839,
   7.90574,
   7.9393,
   7.970484,
   7.999258,
   8.025591,
   8.049454,
   8.070822,
   8.089672,
   8.105983,
   8.119737,
   8.130919,
   8.139517,
   8.145521,
   8.148925,
   8.149725,
   8.147919,
   8.14351,
   8.136502,
   8.126902,
   8.114721,
   8.099971,
   8.082669,
   8.062833,
   8.040483,
   8.015645,
   7.988343,
   7.958608,
   7.926471,
   7.891966,
   7.855129,
   7.815999,
   7.774617,
   7.731026,
   7.685272,
   7.637402,
   7.587466,
   7.535514,
   7.4816,
   7.425778,
   7.368104,
   7.308637,
   7.247436,
   7.184562,
   7.120075,
   7.054039,
   6.986518,
   6.917577,
   6.775697,
   6.628931,
   6.477822,
   6.322913,
   6.164752,
   6.003884,
   5.840849,
   5.510398,
   5.177519,
   4.846084,
   4.682033,
   4.519649,
   4.359318,
   4.201401,
   4.046232,
   3.894118,
   3.745337,
   3.600142,
   3.458756,
   3.321374,
   3.188164,
   3.059268,
   2.934801,
   2.814853,
   2.69949,
   2.588753,
   2.482664,
   2.381221,
   2.284405,
   2.192177,
   2.104483,
   2.021253,
   1.981665,
   1.943954,
   1.908012,
   1.873734,
   1.841025,
   1.809796,
   1.75145,
   1.698092,
   1.649198,
   1.604305,
   1.56301,
   1.524955,
   1.489826,
   1.457344,
   1.427261,
   1.399358,
   1.373436,
   1.349322,
   1.326858,
   1.305903,
   1.286329,
   1.250883,
   1.219731,
   1.192229,
   1.167845,
   1.146137,
   1.126736,
   1.109333,
   1.093667,
   1.066696,
   1.044419,
   1.0258,
   1.01007,
   0.9966423,
   0.9850704,
   0.9661793,
   0.9514159,
   0.9395235,
   0.9296781,
   0.9213242,
   0.9076681,
   0.8966298,
   0.8787587,
   0.8637092,
   0.8499969,
   0.8369847,
   0.8243676,
   0.8119874,
   0.7997561,
   0.7876223,
   0.7755544,
   0.7635325,
   0.7515435,
   0.7395783,
   0.7395783,
   0.7395783,
   0};
   graph = new TGraph(243,fit1d_wRpGvw_Norm[m_J7pi_rd]_fx16,fit1d_wRpGvw_Norm[m_J7pi_rd]_fy16);
   graph->SetName("fit1d_wRpGvw_Norm[m_J7pi_rd]");
   graph->SetTitle("Projection of Fit1D FitS_J7pi_rd_J7pi");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB16 = new TH1F("Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB16","Projection of Fit1D FitS_J7pi_rd_J7pi",243,6.107988,6.492012);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB16->SetMinimum(0);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB16->SetMaximum(8.964697);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB16->SetDirectory(0);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB16->SetStats(0);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB16->SetMarkerStyle(20);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB16->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB16->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB16->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB16->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB16->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB16->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB16->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB16->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB16->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB16->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB16->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB16->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB16->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB16->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB16->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_wRpGvw_NormoBm_J7pi_rdcB16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_wRpGvw_Norm[m_J7pi_rd]16);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3004[30] = {
   6.155,
   6.165,
   6.175,
   6.185,
   6.195,
   6.205,
   6.215,
   6.225,
   6.235,
   6.245,
   6.255,
   6.265,
   6.275,
   6.285,
   6.295,
   6.305,
   6.315,
   6.325,
   6.335,
   6.345,
   6.355,
   6.365,
   6.375,
   6.385,
   6.395,
   6.405,
   6.415,
   6.425,
   6.435,
   6.445};
   Double_t h_ds_1000_fy3004[30] = {
   2,
   1,
   0,
   0,
   0,
   3,
   2,
   1,
   1,
   1,
   3,
   8,
   5,
   3,
   1,
   1,
   1,
   2,
   1,
   0,
   1,
   0,
   1,
   2,
   1,
   0,
   1,
   1,
   0,
   1};
   Double_t h_ds_1000_felx3004[30] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_1000_fely3004[30] = {
   1.291815,
   0.8272462,
   0,
   0,
   0,
   1.632705,
   1.291815,
   0.8272462,
   0.8272462,
   0.8272462,
   1.632705,
   2.768386,
   2.159691,
   1.632705,
   0.8272462,
   0.8272462,
   0.8272462,
   1.291815,
   0.8272462,
   0,
   0.8272462,
   0,
   0.8272462,
   1.291815,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   0,
   0.8272462};
   Double_t h_ds_1000_fehx3004[30] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_1000_fehy3004[30] = {
   2.63786,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.918186,
   2.63786,
   2.299527,
   2.299527,
   2.299527,
   2.918186,
   3.945142,
   3.382473,
   2.918186,
   2.299527,
   2.299527,
   2.299527,
   2.63786,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.63786,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   1.147874,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(30,h_ds_1000_fx3004,h_ds_1000_fy3004,h_ds_1000_felx3004,h_ds_1000_fehx3004,h_ds_1000_fely3004,h_ds_1000_fehy3004);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__m_J7pi_rd");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0);
   
   TH1F *Graph_h_ds_10003004 = new TH1F("Graph_h_ds_10003004","Histogram of ds_1000_plot__m_J7pi_rd",100,6.12,6.48);
   Graph_h_ds_10003004->SetMinimum(0);
   Graph_h_ds_10003004->SetMaximum(13.13966);
   Graph_h_ds_10003004->SetDirectory(0);
   Graph_h_ds_10003004->SetStats(0);
   Graph_h_ds_10003004->SetMarkerStyle(20);
   Graph_h_ds_10003004->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003004->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003004->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003004->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003004->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003004->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003004->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003004->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003004->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003004->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003004->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003004->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003004->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003004->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003004->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003004);
   
   grae->Draw("zp");
   
   TH1D *frame_12307b70__8 = new TH1D("frame_12307b70__8","A RooPlot of \"mB*1\"",30,6.15,6.45);
   frame_12307b70__8->SetBinContent(1,12.5424);
   frame_12307b70__8->SetMinimum(0);
   frame_12307b70__8->SetMaximum(15);
   frame_12307b70__8->SetEntries(1);
   frame_12307b70__8->SetDirectory(0);
   frame_12307b70__8->SetStats(0);
   frame_12307b70__8->SetMarkerStyle(20);
   frame_12307b70__8->GetXaxis()->SetNdivisions(-503);
   frame_12307b70__8->GetXaxis()->SetLabelFont(132);
   frame_12307b70__8->GetXaxis()->SetLabelOffset(0.025);
   frame_12307b70__8->GetXaxis()->SetLabelSize(0.06);
   frame_12307b70__8->GetXaxis()->SetTitleSize(-1);
   frame_12307b70__8->GetXaxis()->SetTitleOffset(1);
   frame_12307b70__8->GetXaxis()->SetTitleFont(132);
   frame_12307b70__8->GetYaxis()->SetNdivisions(-503);
   frame_12307b70__8->GetYaxis()->SetLabelFont(132);
   frame_12307b70__8->GetYaxis()->SetLabelOffset(0.01);
   frame_12307b70__8->GetYaxis()->SetLabelSize(0.06);
   frame_12307b70__8->GetYaxis()->SetTitleSize(0.05);
   frame_12307b70__8->GetYaxis()->SetTitleFont(132);
   frame_12307b70__8->GetZaxis()->SetLabelFont(132);
   frame_12307b70__8->GetZaxis()->SetLabelSize(0.05);
   frame_12307b70__8->GetZaxis()->SetTitleSize(0.05);
   frame_12307b70__8->GetZaxis()->SetTitleOffset(1);
   frame_12307b70__8->GetZaxis()->SetTitleFont(132);
   frame_12307b70__8->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2a.C <==
void fit_p3piX()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue Jun  7 18:45:41 2022) by ROOT version 6.24/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",8,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(6.106627,-7.317073,6.468072,53.65854);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_11142b40__1 = new TH1D("frame_11142b40__1","A RooPlot of \"m1234cPVMJ*1\"",30,6.15,6.45);
   frame_11142b40__1->SetBinContent(1,23.31391);
   frame_11142b40__1->SetMinimum(0);
   frame_11142b40__1->SetMaximum(50);
   frame_11142b40__1->SetEntries(1);
   frame_11142b40__1->SetDirectory(0);
   frame_11142b40__1->SetStats(0);
   frame_11142b40__1->SetMarkerStyle(20);
   frame_11142b40__1->GetXaxis()->SetNdivisions(-503);
   frame_11142b40__1->GetXaxis()->SetLabelFont(132);
   frame_11142b40__1->GetXaxis()->SetLabelOffset(0.025);
   frame_11142b40__1->GetXaxis()->SetLabelSize(0.06);
   frame_11142b40__1->GetXaxis()->SetTitleSize(-1);
   frame_11142b40__1->GetXaxis()->SetTitleOffset(1);
   frame_11142b40__1->GetXaxis()->SetTitleFont(132);
   frame_11142b40__1->GetYaxis()->SetNdivisions(-505);
   frame_11142b40__1->GetYaxis()->SetLabelFont(132);
   frame_11142b40__1->GetYaxis()->SetLabelOffset(0.01);
   frame_11142b40__1->GetYaxis()->SetLabelSize(0.06);
   frame_11142b40__1->GetYaxis()->SetTitleSize(0.05);
   frame_11142b40__1->GetYaxis()->SetTitleFont(132);
   frame_11142b40__1->GetZaxis()->SetLabelFont(132);
   frame_11142b40__1->GetZaxis()->SetLabelSize(0.05);
   frame_11142b40__1->GetZaxis()->SetTitleSize(0.05);
   frame_11142b40__1->GetZaxis()->SetTitleOffset(1);
   frame_11142b40__1->GetZaxis()->SetTitleFont(132);
   frame_11142b40__1->Draw("FUNC");
   
   Double_t fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[pol2]_fx1[36] = {
   6.13999,
   6.14,
   6.15,
   6.16,
   6.17,
   6.18,
   6.19,
   6.2,
   6.21,
   6.22,
   6.23,
   6.24,
   6.25,
   6.26,
   6.27,
   6.28,
   6.29,
   6.3,
   6.31,
   6.32,
   6.33,
   6.34,
   6.35,
   6.36,
   6.37,
   6.38,
   6.39,
   6.4,
   6.41,
   6.42,
   6.43,
   6.44,
   6.45,
   6.45,
   6.46,
   6.46001};
   Double_t fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[pol2]_fy1[36] = {
   0,
   3.02743,
   3.02743,
   2.993286,
   2.959142,
   2.924997,
   2.890853,
   2.856708,
   2.822564,
   2.788419,
   2.754275,
   2.72013,
   2.685986,
   2.651841,
   2.617697,
   2.583552,
   2.549408,
   2.515263,
   2.481119,
   2.446974,
   2.41283,
   2.378685,
   2.344541,
   2.310396,
   2.276252,
   2.242107,
   2.207963,
   2.173818,
   2.139674,
   2.105529,
   2.071385,
   2.03724,
   2.003096,
   2.003096,
   2.003096,
   0};
   TGraph *graph = new TGraph(36,fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[pol2]_fx1,fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[pol2]_fy1);
   graph->SetName("fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[pol2]");
   graph->SetTitle("Projection of Fit2D fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB1 = new TH1F("Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB1","Projection of Fit2D fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi",100,6.107988,6.492012);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB1->SetMinimum(0);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB1->SetMaximum(3.330174);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB1->SetDirectory(0);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB1->SetStats(0);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB1->SetMarkerStyle(20);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB1->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB1->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB1->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB1->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB1->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB1->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB1->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB1->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB1->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB1->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB1->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB1->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB1->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB1->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[pol2]1);
   
   graph->Draw("l");
   
   Double_t fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_glQARm]_fx2[242] = {
   6.15,
   6.15,
   6.16,
   6.17,
   6.18,
   6.19,
   6.2,
   6.205,
   6.21,
   6.215,
   6.22,
   6.2225,
   6.225,
   6.2275,
   6.23,
   6.2325,
   6.235,
   6.23625,
   6.2375,
   6.23875,
   6.24,
   6.24125,
   6.2425,
   6.24375,
   6.245,
   6.245625,
   6.24625,
   6.246875,
   6.2475,
   6.248125,
   6.24875,
   6.249375,
   6.25,
   6.250625,
   6.25125,
   6.251563,
   6.251875,
   6.252187,
   6.2525,
   6.252813,
   6.253125,
   6.253438,
   6.25375,
   6.254062,
   6.254375,
   6.254688,
   6.255,
   6.255313,
   6.255625,
   6.255781,
   6.255937,
   6.256094,
   6.25625,
   6.256406,
   6.256563,
   6.256719,
   6.256875,
   6.257188,
   6.2575,
   6.257812,
   6.258125,
   6.258438,
   6.25875,
   6.259063,
   6.259375,
   6.259688,
   6.26,
   6.260313,
   6.260625,
   6.260938,
   6.26125,
   6.261563,
   6.261875,
   6.262188,
   6.2625,
   6.263125,
   6.26375,
   6.265,
   6.265313,
   6.265625,
   6.265937,
   6.26625,
   6.266563,
   6.266875,
   6.267188,
   6.2675,
   6.267812,
   6.268125,
   6.268438,
   6.26875,
   6.268906,
   6.269063,
   6.269219,
   6.269375,
   6.269531,
   6.269687,
   6.269844,
   6.27,
   6.270156,
   6.270313,
   6.270469,
   6.270625,
   6.270781,
   6.270938,
   6.271094,
   6.27125,
   6.271406,
   6.271562,
   6.271719,
   6.271875,
   6.272031,
   6.272188,
   6.272344,
   6.2725,
   6.272656,
   6.272813,
   6.272969,
   6.273125,
   6.273281,
   6.273438,
   6.273594,
   6.27375,
   6.273906,
   6.274063,
   6.274219,
   6.274375,
   6.274531,
   6.274688,
   6.274844,
   6.275,
   6.275156,
   6.275313,
   6.275469,
   6.275625,
   6.275781,
   6.275937,
   6.276094,
   6.27625,
   6.276406,
   6.276563,
   6.276719,
   6.276875,
   6.277031,
   6.277188,
   6.277344,
   6.2775,
   6.277656,
   6.277812,
   6.277969,
   6.278125,
   6.278438,
   6.27875,
   6.279063,
   6.279375,
   6.279687,
   6.28,
   6.280313,
   6.280625,
   6.280938,
   6.28125,
   6.281875,
   6.2825,
   6.283125,
   6.28375,
   6.284375,
   6.284688,
   6.285,
   6.285312,
   6.285625,
   6.285937,
   6.28625,
   6.286563,
   6.286875,
   6.287187,
   6.2875,
   6.287812,
   6.288125,
   6.288438,
   6.28875,
   6.289062,
   6.289375,
   6.289687,
   6.29,
   6.290313,
   6.290625,
   6.290938,
   6.29125,
   6.291562,
   6.291719,
   6.291875,
   6.292188,
   6.2925,
   6.292813,
   6.293125,
   6.293437,
   6.29375,
   6.294063,
   6.294375,
   6.294688,
   6.295,
   6.295312,
   6.295625,
   6.295938,
   6.29625,
   6.296563,
   6.296875,
   6.2975,
   6.298125,
   6.29875,
   6.299375,
   6.3,
   6.300625,
   6.30125,
   6.301875,
   6.3025,
   6.30375,
   6.305,
   6.30625,
   6.3075,
   6.30875,
   6.31,
   6.3125,
   6.315,
   6.3175,
   6.32,
   6.325,
   6.33,
   6.335,
   6.34,
   6.35,
   6.36,
   6.37,
   6.38,
   6.39,
   6.4,
   6.41,
   6.42,
   6.43,
   6.44,
   6.45,
   6.45,
   6.45};
   Double_t fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_glQARm]_fy2[242] = {
   5.068623e-09,
   0,
   5.867066e-09,
   6.891177e-09,
   8.239766e-09,
   1.007445e-08,
   1.267588e-08,
   1.441268e-08,
   1.657057e-08,
   1.930508e-08,
   2.285336e-08,
   2.504262e-08,
   2.759299e-08,
   3.059237e-08,
   3.415791e-08,
   3.844885e-08,
   4.368638e-08,
   4.67537e-08,
   5.018574e-08,
   5.40453e-08,
   5.840971e-08,
   6.337505e-08,
   6.90621e-08,
   7.56244e-08,
   8.325983e-08,
   8.755787e-08,
   9.222718e-08,
   9.731364e-08,
   1.028706e-07,
   1.089604e-07,
   1.156564e-07,
   1.230454e-07,
   1.312305e-07,
   1.403356e-07,
   1.505098e-07,
   1.560532e-07,
   1.619351e-07,
   1.681847e-07,
   1.748345e-07,
   1.81921e-07,
   1.894848e-07,
   1.975714e-07,
   2.062323e-07,
   2.155254e-07,
   2.255163e-07,
   2.362796e-07,
   2.479004e-07,
   2.604762e-07,
   2.741189e-07,
   2.8138e-07,
   2.889579e-07,
   2.96872e-07,
   3.051433e-07,
   3.137944e-07,
   3.2285e-07,
   3.323366e-07,
   3.422823e-07,
   3.630226e-07,
   3.84588e-07,
   4.069776e-07,
   4.301878e-07,
   4.542119e-07,
   4.790399e-07,
   5.046586e-07,
   5.310512e-07,
   5.581975e-07,
   5.860737e-07,
   6.14652e-07,
   6.439011e-07,
   6.737857e-07,
   7.042668e-07,
   7.353015e-07,
   7.66843e-07,
   7.988408e-07,
   8.312407e-07,
   8.97012e-07,
   9.636534e-07,
   1.097285e-06,
   1.130319e-06,
   1.163042e-06,
   1.195371e-06,
   1.22722e-06,
   1.258506e-06,
   1.289142e-06,
   1.319043e-06,
   1.348125e-06,
   1.376303e-06,
   1.403494e-06,
   1.429618e-06,
   1.454595e-06,
   1.46663e-06,
   1.47835e-06,
   1.489745e-06,
   1.500807e-06,
   1.511528e-06,
   1.521898e-06,
   1.531909e-06,
   1.541554e-06,
   1.550825e-06,
   1.559714e-06,
   1.568214e-06,
   1.576318e-06,
   1.58402e-06,
   1.591313e-06,
   1.598191e-06,
   1.604649e-06,
   1.610681e-06,
   1.616282e-06,
   1.621449e-06,
   1.626175e-06,
   1.630458e-06,
   1.634294e-06,
   1.637679e-06,
   1.640611e-06,
   1.643088e-06,
   1.645107e-06,
   1.646666e-06,
   1.647765e-06,
   1.648402e-06,
   1.648577e-06,
   1.648289e-06,
   1.64754e-06,
   1.646328e-06,
   1.644657e-06,
   1.642526e-06,
   1.639939e-06,
   1.636896e-06,
   1.633401e-06,
   1.629456e-06,
   1.625064e-06,
   1.62023e-06,
   1.614958e-06,
   1.609251e-06,
   1.603115e-06,
   1.596554e-06,
   1.589574e-06,
   1.582181e-06,
   1.574381e-06,
   1.566179e-06,
   1.557584e-06,
   1.548601e-06,
   1.539239e-06,
   1.529504e-06,
   1.519404e-06,
   1.508948e-06,
   1.498144e-06,
   1.486999e-06,
   1.475524e-06,
   1.463727e-06,
   1.451617e-06,
   1.426496e-06,
   1.400237e-06,
   1.372921e-06,
   1.344629e-06,
   1.315443e-06,
   1.285448e-06,
   1.254728e-06,
   1.223369e-06,
   1.191457e-06,
   1.159075e-06,
   1.093244e-06,
   1.026534e-06,
   9.595797e-07,
   8.92976e-07,
   8.272745e-07,
   7.949205e-07,
   7.629755e-07,
   7.314931e-07,
   7.005235e-07,
   6.701128e-07,
   6.403035e-07,
   6.111343e-07,
   5.8264e-07,
   5.548513e-07,
   5.277956e-07,
   5.014962e-07,
   4.75973e-07,
   4.512423e-07,
   4.273169e-07,
   4.042064e-07,
   3.81917e-07,
   3.604521e-07,
   3.398122e-07,
   3.19995e-07,
   3.009956e-07,
   2.828068e-07,
   2.654192e-07,
   2.488274e-07,
   2.409371e-07,
   2.333753e-07,
   2.191707e-07,
   2.060905e-07,
   1.940259e-07,
   1.828805e-07,
   1.725687e-07,
   1.630141e-07,
   1.541488e-07,
   1.459118e-07,
   1.382486e-07,
   1.311102e-07,
   1.244527e-07,
   1.182362e-07,
   1.12425e-07,
   1.069866e-07,
   1.018918e-07,
   9.711381e-08,
   8.841401e-08,
   8.071849e-08,
   7.388679e-08,
   6.780135e-08,
   6.236326e-08,
   5.748891e-08,
   5.310729e-08,
   4.915785e-08,
   4.558873e-08,
   3.941928e-08,
   3.431011e-08,
   3.004344e-08,
   2.645294e-08,
   2.341012e-08,
   2.081467e-08,
   1.666572e-08,
   1.354609e-08,
   1.115604e-08,
   9.294619e-09,
   6.646299e-09,
   4.912621e-09,
   3.731162e-09,
   2.898848e-09,
   1.848645e-09,
   1.24892e-09,
   8.822014e-10,
   6.456549e-10,
   4.863846e-10,
   3.753003e-10,
   2.955083e-10,
   2.367436e-10,
   1.925257e-10,
   1.586274e-10,
   1.322121e-10,
   0,
   1.322121e-10};
   graph = new TGraph(242,fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_glQARm]_fx2,fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_glQARm]_fy2);
   graph->SetName("fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_glQARm]");
   graph->SetTitle("Projection of Fit2D fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1194;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB2 = new TH1F("Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB2","Projection of Fit2D fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi",242,6.12,6.48);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB2->SetMinimum(0);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB2->SetMaximum(1.813434e-06);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB2->SetDirectory(0);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB2->SetStats(0);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB2->SetMarkerStyle(20);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB2->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB2->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB2->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB2->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB2->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB2->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB2->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB2->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB2->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB2->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB2->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_glQARm]2);
   
   graph->Draw("fl");
   
   Double_t fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_cNaQyc]_fx3[33] = {
   6.15,
   6.16,
   6.17,
   6.18,
   6.19,
   6.2,
   6.21,
   6.22,
   6.23,
   6.24,
   6.25,
   6.26,
   6.27,
   6.28,
   6.29,
   6.3,
   6.31,
   6.32,
   6.33,
   6.34,
   6.35,
   6.36,
   6.37,
   6.38,
   6.39,
   6.4,
   6.41,
   6.42,
   6.43,
   6.44,
   6.45,
   6.45,
   6.45};
   Double_t fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_cNaQyc]_fy3[33] = {
   3.325312e-09,
   0.00944658,
   0.01889316,
   0.02833973,
   0.03778631,
   0.04723289,
   0.05667946,
   0.06612604,
   0.07557262,
   0.08501919,
   0.09446577,
   0.1039123,
   0.1133589,
   0.1228055,
   0.1322521,
   0.1416987,
   0.1511452,
   0.1605918,
   0.1700384,
   0.179485,
   0.1889315,
   0.1983781,
   0.2078247,
   0.2172713,
   0.2267178,
   0.2361644,
   0.245611,
   0.2550576,
   0.2645041,
   0.2739507,
   0.2833973,
   0,
   0.2833973};
   graph = new TGraph(33,fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_cNaQyc]_fx3,fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_cNaQyc]_fy3);
   graph->SetName("fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_cNaQyc]");
   graph->SetTitle("Projection of Fit2D fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi");
   graph->SetFillColor(8);
   graph->SetFillStyle(3554);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB3 = new TH1F("Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB3","Projection of Fit2D fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi",100,6.12,6.48);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB3->SetMinimum(0);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB3->SetMaximum(0.311737);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB3->SetDirectory(0);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB3->SetStats(0);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB3->SetMarkerStyle(20);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB3->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB3->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB3->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB3->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB3->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB3->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB3->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB3->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB3->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB3->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB3->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB3->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB3->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB3->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_cNaQyc]3);
   
   graph->Draw("fl");
   
   Double_t fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2]_fx4[242] = {
   6.15,
   6.15,
   6.16,
   6.17,
   6.18,
   6.19,
   6.2,
   6.205,
   6.21,
   6.215,
   6.22,
   6.2225,
   6.225,
   6.2275,
   6.23,
   6.2325,
   6.235,
   6.23625,
   6.2375,
   6.23875,
   6.24,
   6.24125,
   6.2425,
   6.24375,
   6.245,
   6.245625,
   6.24625,
   6.246875,
   6.2475,
   6.248125,
   6.24875,
   6.249375,
   6.25,
   6.250625,
   6.25125,
   6.251563,
   6.251875,
   6.252187,
   6.2525,
   6.252813,
   6.253125,
   6.253438,
   6.25375,
   6.254062,
   6.254375,
   6.254688,
   6.255,
   6.255313,
   6.255625,
   6.255781,
   6.255937,
   6.256094,
   6.25625,
   6.256406,
   6.256563,
   6.256719,
   6.256875,
   6.257188,
   6.2575,
   6.257812,
   6.258125,
   6.258438,
   6.25875,
   6.259063,
   6.259375,
   6.259688,
   6.26,
   6.260313,
   6.260625,
   6.260938,
   6.26125,
   6.261563,
   6.261875,
   6.262188,
   6.2625,
   6.263125,
   6.26375,
   6.265,
   6.265313,
   6.265625,
   6.265937,
   6.26625,
   6.266563,
   6.266875,
   6.267188,
   6.2675,
   6.267812,
   6.268125,
   6.268438,
   6.26875,
   6.268906,
   6.269063,
   6.269219,
   6.269375,
   6.269531,
   6.269687,
   6.269844,
   6.27,
   6.270156,
   6.270313,
   6.270469,
   6.270625,
   6.270781,
   6.270938,
   6.271094,
   6.27125,
   6.271406,
   6.271562,
   6.271719,
   6.271875,
   6.272031,
   6.272188,
   6.272344,
   6.2725,
   6.272656,
   6.272813,
   6.272969,
   6.273125,
   6.273281,
   6.273438,
   6.273594,
   6.27375,
   6.273906,
   6.274063,
   6.274219,
   6.274375,
   6.274531,
   6.274688,
   6.274844,
   6.275,
   6.275156,
   6.275313,
   6.275469,
   6.275625,
   6.275781,
   6.275937,
   6.276094,
   6.27625,
   6.276406,
   6.276563,
   6.276719,
   6.276875,
   6.277031,
   6.277188,
   6.277344,
   6.2775,
   6.277656,
   6.277812,
   6.277969,
   6.278125,
   6.278438,
   6.27875,
   6.279063,
   6.279375,
   6.279687,
   6.28,
   6.280313,
   6.280625,
   6.280938,
   6.28125,
   6.281875,
   6.2825,
   6.283125,
   6.28375,
   6.284375,
   6.284688,
   6.285,
   6.285312,
   6.285625,
   6.285937,
   6.28625,
   6.286563,
   6.286875,
   6.287187,
   6.2875,
   6.287812,
   6.288125,
   6.288438,
   6.28875,
   6.289062,
   6.289375,
   6.289687,
   6.29,
   6.290313,
   6.290625,
   6.290938,
   6.29125,
   6.291562,
   6.291719,
   6.291875,
   6.292188,
   6.2925,
   6.292813,
   6.293125,
   6.293437,
   6.29375,
   6.294063,
   6.294375,
   6.294688,
   6.295,
   6.295312,
   6.295625,
   6.295938,
   6.29625,
   6.296563,
   6.296875,
   6.2975,
   6.298125,
   6.29875,
   6.299375,
   6.3,
   6.300625,
   6.30125,
   6.301875,
   6.3025,
   6.30375,
   6.305,
   6.30625,
   6.3075,
   6.30875,
   6.31,
   6.3125,
   6.315,
   6.3175,
   6.32,
   6.325,
   6.33,
   6.335,
   6.34,
   6.35,
   6.36,
   6.37,
   6.38,
   6.39,
   6.4,
   6.41,
   6.42,
   6.43,
   6.44,
   6.45,
   6.45,
   6.45};
   Double_t fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2]_fy4[242] = {
   0.04644069,
   0,
   0.05375634,
   0.06313964,
   0.07549594,
   0.09230599,
   0.1161414,
   0.1320546,
   0.151826,
   0.1768806,
   0.2093913,
   0.2294502,
   0.2528177,
   0.2802991,
   0.312968,
   0.3522833,
   0.4002716,
   0.4283756,
   0.4598212,
   0.495184,
   0.5351724,
   0.5806668,
   0.6327738,
   0.6929001,
   0.7628589,
   0.8022392,
   0.8450212,
   0.8916253,
   0.9425402,
   0.9983375,
   1.059689,
   1.12739,
   1.202385,
   1.285809,
   1.379029,
   1.42982,
   1.483712,
   1.540973,
   1.601902,
   1.666831,
   1.736133,
   1.810226,
   1.88958,
   1.974727,
   2.066268,
   2.164885,
   2.27136,
   2.386584,
   2.511583,
   2.578113,
   2.647544,
   2.720056,
   2.795841,
   2.875106,
   2.958077,
   3.044997,
   3.136123,
   3.326154,
   3.523744,
   3.728887,
   3.941548,
   4.161666,
   4.38915,
   4.623878,
   4.865697,
   5.114422,
   5.369834,
   5.63168,
   5.899672,
   6.173486,
   6.452766,
   6.737118,
   7.026113,
   7.319289,
   7.61615,
   8.218772,
   8.829366,
   10.05375,
   10.35642,
   10.65624,
   10.95245,
   11.24427,
   11.53092,
   11.81162,
   12.08559,
   12.35204,
   12.61022,
   12.85936,
   13.09872,
   13.32757,
   13.43783,
   13.54521,
   13.64962,
   13.75098,
   13.8492,
   13.94422,
   14.03595,
   14.12432,
   14.20926,
   14.2907,
   14.36859,
   14.44284,
   14.5134,
   14.58023,
   14.64325,
   14.70242,
   14.75768,
   14.80901,
   14.85634,
   14.89965,
   14.93889,
   14.97403,
   15.00505,
   15.03192,
   15.05461,
   15.0731,
   15.08739,
   15.09746,
   15.1033,
   15.1049,
   15.10226,
   15.0954,
   15.0843,
   15.06899,
   15.04947,
   15.02576,
   14.99788,
   14.96585,
   14.9297,
   14.88947,
   14.84518,
   14.79687,
   14.74458,
   14.68836,
   14.62825,
   14.56429,
   14.49656,
   14.42509,
   14.34994,
   14.27119,
   14.18889,
   14.1031,
   14.01391,
   13.92137,
   13.82557,
   13.72657,
   13.62447,
   13.51933,
   13.41123,
   13.30028,
   13.07011,
   12.82952,
   12.57924,
   12.32001,
   12.0526,
   11.77777,
   11.4963,
   11.20898,
   10.91659,
   10.6199,
   10.01672,
   9.405506,
   8.792042,
   8.181792,
   7.57981,
   7.28337,
   6.990677,
   6.702224,
   6.418468,
   6.139833,
   5.86671,
   5.59945,
   5.338373,
   5.083763,
   4.835868,
   4.594903,
   4.36105,
   4.134457,
   3.915244,
   3.703496,
   3.499272,
   3.302602,
   3.113491,
   2.931918,
   2.757838,
   2.591186,
   2.431874,
   2.279853,
   2.20756,
   2.138275,
   2.008127,
   1.888281,
   1.77774,
   1.675622,
   1.581141,
   1.493599,
   1.412371,
   1.3369,
   1.266687,
   1.201283,
   1.140284,
   1.083326,
   1.030081,
   0.9802528,
   0.9335719,
   0.8897944,
   0.8100835,
   0.7395741,
   0.6769794,
   0.6212223,
   0.5713964,
   0.5267357,
   0.4865896,
   0.4504033,
   0.4177017,
   0.3611747,
   0.3143626,
   0.2752696,
   0.2423721,
   0.2144926,
   0.1907121,
   0.1526978,
   0.1241145,
   0.1022159,
   0.08516091,
   0.06089597,
   0.04501134,
   0.03418635,
   0.02656037,
   0.01693801,
   0.01144309,
   0.008083072,
   0.005915741,
   0.004456444,
   0.003438647,
   0.002707562,
   0.002169137,
   0.001763995,
   0.001453406,
   0.001211379,
   0,
   0.001211379};
   graph = new TGraph(242,fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2]_fx4,fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2]_fy4);
   graph->SetName("fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2]");
   graph->SetTitle("Projection of Fit2D fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB4 = new TH1F("Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB4","Projection of Fit2D fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi",242,6.12,6.48);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB4->SetMinimum(0);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB4->SetMaximum(16.61539);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB4->SetDirectory(0);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB4->SetStats(0);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB4->SetMarkerStyle(20);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB4->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB4->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB4->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB4->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB4->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB4->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB4->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB4->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB4->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB4->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB4->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB4->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB4->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB4->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2]4);
   
   graph->Draw("fl");
   
   Double_t fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_fx5[239] = {
   6.13999,
   6.14,
   6.15,
   6.16,
   6.17,
   6.18,
   6.19,
   6.2,
   6.205,
   6.21,
   6.215,
   6.22,
   6.2225,
   6.225,
   6.2275,
   6.23,
   6.2325,
   6.235,
   6.23625,
   6.2375,
   6.23875,
   6.24,
   6.24125,
   6.2425,
   6.24375,
   6.245,
   6.245625,
   6.24625,
   6.246875,
   6.2475,
   6.248125,
   6.24875,
   6.249375,
   6.25,
   6.250625,
   6.25125,
   6.251563,
   6.251875,
   6.252187,
   6.2525,
   6.252813,
   6.253125,
   6.253438,
   6.25375,
   6.254062,
   6.254375,
   6.254688,
   6.255,
   6.255313,
   6.255625,
   6.255937,
   6.256094,
   6.25625,
   6.256406,
   6.256563,
   6.256719,
   6.256875,
   6.257188,
   6.2575,
   6.257812,
   6.258125,
   6.258438,
   6.25875,
   6.259063,
   6.259375,
   6.259688,
   6.26,
   6.260313,
   6.260625,
   6.260938,
   6.26125,
   6.261563,
   6.261875,
   6.262188,
   6.2625,
   6.263125,
   6.26375,
   6.265,
   6.265625,
   6.265937,
   6.26625,
   6.266563,
   6.266875,
   6.267188,
   6.2675,
   6.267812,
   6.268125,
   6.268438,
   6.26875,
   6.269063,
   6.269219,
   6.269375,
   6.269531,
   6.269687,
   6.269844,
   6.27,
   6.270156,
   6.270313,
   6.270469,
   6.270625,
   6.270781,
   6.270938,
   6.271094,
   6.27125,
   6.271406,
   6.271562,
   6.271719,
   6.271875,
   6.272031,
   6.272188,
   6.272344,
   6.2725,
   6.272656,
   6.272813,
   6.272969,
   6.273125,
   6.273281,
   6.273438,
   6.273594,
   6.27375,
   6.273906,
   6.274063,
   6.274219,
   6.274375,
   6.274531,
   6.274688,
   6.274844,
   6.275,
   6.275156,
   6.275313,
   6.275469,
   6.275625,
   6.275781,
   6.275937,
   6.276094,
   6.27625,
   6.276406,
   6.276563,
   6.276719,
   6.276875,
   6.277031,
   6.277188,
   6.277344,
   6.2775,
   6.277656,
   6.277812,
   6.278125,
   6.278438,
   6.27875,
   6.279063,
   6.279375,
   6.279687,
   6.28,
   6.280313,
   6.280625,
   6.280938,
   6.28125,
   6.281875,
   6.2825,
   6.283125,
   6.28375,
   6.284375,
   6.284688,
   6.285,
   6.285312,
   6.285625,
   6.285937,
   6.28625,
   6.286563,
   6.286875,
   6.287187,
   6.2875,
   6.287812,
   6.288125,
   6.288438,
   6.28875,
   6.289062,
   6.289375,
   6.289687,
   6.29,
   6.290313,
   6.290625,
   6.290938,
   6.29125,
   6.291562,
   6.291719,
   6.291875,
   6.292188,
   6.2925,
   6.292813,
   6.293125,
   6.293437,
   6.29375,
   6.294063,
   6.294375,
   6.294688,
   6.295,
   6.295312,
   6.295625,
   6.295938,
   6.29625,
   6.296875,
   6.2975,
   6.298125,
   6.29875,
   6.299375,
   6.3,
   6.300625,
   6.30125,
   6.301875,
   6.3025,
   6.30375,
   6.305,
   6.30625,
   6.3075,
   6.30875,
   6.31,
   6.3125,
   6.315,
   6.3175,
   6.32,
   6.325,
   6.33,
   6.335,
   6.34,
   6.35,
   6.36,
   6.37,
   6.38,
   6.39,
   6.4,
   6.41,
   6.42,
   6.43,
   6.44,
   6.45,
   6.45,
   6.46,
   6.46001};
   Double_t fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_fy5[239] = {
   0,
   3.073871,
   3.073871,
   3.056489,
   3.041174,
   3.028833,
   3.020945,
   3.020082,
   3.023647,
   3.031069,
   3.043775,
   3.063936,
   3.077821,
   3.095014,
   3.116321,
   3.142815,
   3.175956,
   3.21777,
   3.242787,
   3.271145,
   3.303421,
   3.340322,
   3.382729,
   3.431749,
   3.488788,
   3.555659,
   3.593496,
   3.634734,
   3.679795,
   3.729166,
   3.78342,
   3.843228,
   3.909385,
   3.982837,
   4.064717,
   4.156394,
   4.206413,
   4.259533,
   4.316022,
   4.376179,
   4.440336,
   4.508866,
   4.582188,
   4.66077,
   4.745145,
   4.835914,
   4.93376,
   5.039462,
   5.153915,
   5.278143,
   5.413331,
   5.485458,
   5.560856,
   5.639736,
   5.722321,
   5.808855,
   5.899595,
   6.088854,
   6.285673,
   6.490043,
   6.701933,
   6.921279,
   7.147991,
   7.381947,
   7.622995,
   7.870948,
   8.125588,
   8.386662,
   8.653882,
   8.926925,
   9.205433,
   9.489013,
   9.777236,
   10.06964,
   10.36573,
   10.96681,
   11.57586,
   12.79716,
   13.3981,
   13.69354,
   13.98459,
   14.27047,
   14.55039,
   14.82359,
   15.08927,
   15.34668,
   15.59505,
   15.83363,
   16.06171,
   16.27859,
   16.38261,
   16.48358,
   16.58142,
   16.67605,
   16.76739,
   16.85538,
   16.93993,
   17.02099,
   17.09848,
   17.17235,
   17.24253,
   17.30897,
   17.3716,
   17.43039,
   17.48527,
   17.5362,
   17.58315,
   17.62607,
   17.66493,
   17.69969,
   17.73032,
   17.7568,
   17.7791,
   17.79722,
   17.81112,
   17.8208,
   17.82625,
   17.82747,
   17.82445,
   17.81719,
   17.80571,
   17.79001,
   17.7701,
   17.74601,
   17.71774,
   17.68533,
   17.6488,
   17.60818,
   17.5635,
   17.51481,
   17.46213,
   17.40552,
   17.34502,
   17.28069,
   17.21256,
   17.14071,
   17.06518,
   16.98604,
   16.90335,
   16.81718,
   16.7276,
   16.63468,
   16.53849,
   16.43911,
   16.33661,
   16.23109,
   16.01127,
   15.78033,
   15.53897,
   15.28791,
   15.02792,
   14.75973,
   14.48413,
   14.20189,
   13.9138,
   13.62063,
   13.32317,
   12.71845,
   12.10569,
   11.49068,
   10.87889,
   10.27536,
   9.978152,
   9.684687,
   9.395461,
   9.110934,
   8.831527,
   8.557632,
   8.2896,
   8.027752,
   7.77237,
   7.523703,
   7.281966,
   7.047341,
   6.819977,
   6.599991,
   6.387471,
   6.182475,
   5.985034,
   5.795151,
   5.612806,
   5.437955,
   5.27053,
   5.110447,
   4.957654,
   4.884975,
   4.815304,
   4.684384,
   4.563766,
   4.452454,
   4.349564,
   4.254311,
   4.165997,
   4.083997,
   4.007755,
   3.93677,
   3.870594,
   3.808823,
   3.751093,
   3.697077,
   3.646476,
   3.554474,
   3.47322,
   3.401167,
   3.337029,
   3.279728,
   3.228358,
   3.182154,
   3.140464,
   3.102734,
   3.068489,
   3.008875,
   2.958975,
   2.916795,
   2.88081,
   2.849844,
   2.822976,
   2.778787,
   2.744029,
   2.715956,
   2.692727,
   2.656113,
   2.627879,
   2.604705,
   2.584731,
   2.55041,
   2.520217,
   2.492159,
   2.465294,
   2.439137,
   2.413421,
   2.387992,
   2.362756,
   2.337653,
   2.312644,
   2.287704,
   2.287704,
   2.287704,
   0};
   graph = new TGraph(239,fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_fx5,fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_fy5);
   graph->SetName("fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]");
   graph->SetTitle("Projection of Fit2D fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB5 = new TH1F("Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB5","Projection of Fit2D fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi",239,6.107988,6.492012);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB5->SetMinimum(0);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB5->SetMaximum(19.61021);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB5->SetDirectory(0);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB5->SetStats(0);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB5->SetMarkerStyle(20);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB5->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB5->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB5->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB5->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB5->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB5->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB5->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB5->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB5->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB5->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB5->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB5->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB5->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB5->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmpsi_P3pi_rdoRaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_Int[mpsi_P3pi_rd|aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]5);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_fx3001[30] = {
   6.155,
   6.165,
   6.175,
   6.185,
   6.195,
   6.205,
   6.215,
   6.225,
   6.235,
   6.245,
   6.255,
   6.265,
   6.275,
   6.285,
   6.295,
   6.305,
   6.315,
   6.325,
   6.335,
   6.345,
   6.355,
   6.365,
   6.375,
   6.385,
   6.395,
   6.405,
   6.415,
   6.425,
   6.435,
   6.445};
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_fy3001[30] = {
   3,
   0,
   5,
   4,
   3,
   2,
   3,
   1,
   4,
   2,
   8,
   11,
   17,
   13,
   5,
   3,
   3,
   7,
   5,
   2,
   2,
   3,
   4,
   1,
   2,
   3,
   0,
   2,
   4,
   0};
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_felx3001[30] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_fely3001[30] = {
   1.632705,
   0,
   2.159691,
   1.914339,
   1.632705,
   1.291815,
   1.632705,
   0.8272462,
   1.914339,
   1.291815,
   2.768386,
   3.265579,
   4.082184,
   3.558662,
   2.159691,
   1.632705,
   1.632705,
   2.58147,
   2.159691,
   1.291815,
   1.291815,
   1.632705,
   1.914339,
   0.8272462,
   1.291815,
   1.632705,
   0,
   1.291815,
   1.914339,
   0};
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_fehx3001[30] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_fehy3001[30] = {
   2.918186,
   1.147874,
   3.382473,
   3.162753,
   2.918186,
   2.63786,
   2.918186,
   2.299527,
   3.162753,
   2.63786,
   3.945142,
   4.416521,
   5.203719,
   4.697573,
   3.382473,
   2.918186,
   2.918186,
   3.770281,
   3.382473,
   2.63786,
   2.63786,
   2.918186,
   3.162753,
   2.299527,
   2.63786,
   2.918186,
   1.147874,
   2.63786,
   3.162753,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(30,h_ds_1000_CutRange[aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_fx3001,h_ds_1000_CutRange[aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_fy3001,h_ds_1000_CutRange[aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_felx3001,h_ds_1000_CutRange[aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_fehx3001,h_ds_1000_CutRange[aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_fely3001,h_ds_1000_CutRange[aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_fehy3001);
   grae->SetName("h_ds_1000_CutRange[aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]");
   grae->SetTitle("Histogram of ds_1000_plot__m_P3pi_rd");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3001 = new TH1F("Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3001","Histogram of ds_1000_plot__m_P3pi_rd",100,6.12,6.48);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3001->SetMinimum(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3001->SetMaximum(24.42409);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3001->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3001->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3001->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux2_rng2_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]3001);
   
   grae->Draw("zp");
   
   TH1D *frame_11142b40__2 = new TH1D("frame_11142b40__2","A RooPlot of \"m1234cPVMJ*1\"",30,6.15,6.45);
   frame_11142b40__2->SetBinContent(1,23.31391);
   frame_11142b40__2->SetMinimum(0);
   frame_11142b40__2->SetMaximum(50);
   frame_11142b40__2->SetEntries(1);
   frame_11142b40__2->SetDirectory(0);
   frame_11142b40__2->SetStats(0);
   frame_11142b40__2->SetMarkerStyle(20);
   frame_11142b40__2->GetXaxis()->SetNdivisions(-503);
   frame_11142b40__2->GetXaxis()->SetLabelFont(132);
   frame_11142b40__2->GetXaxis()->SetLabelOffset(0.025);
   frame_11142b40__2->GetXaxis()->SetLabelSize(0.06);
   frame_11142b40__2->GetXaxis()->SetTitleSize(-1);
   frame_11142b40__2->GetXaxis()->SetTitleOffset(1);
   frame_11142b40__2->GetXaxis()->SetTitleFont(132);
   frame_11142b40__2->GetYaxis()->SetNdivisions(-505);
   frame_11142b40__2->GetYaxis()->SetLabelFont(132);
   frame_11142b40__2->GetYaxis()->SetLabelOffset(0.01);
   frame_11142b40__2->GetYaxis()->SetLabelSize(0.06);
   frame_11142b40__2->GetYaxis()->SetTitleSize(0.05);
   frame_11142b40__2->GetYaxis()->SetTitleFont(132);
   frame_11142b40__2->GetZaxis()->SetLabelFont(132);
   frame_11142b40__2->GetZaxis()->SetLabelSize(0.05);
   frame_11142b40__2->GetZaxis()->SetTitleSize(0.05);
   frame_11142b40__2->GetZaxis()->SetTitleOffset(1);
   frame_11142b40__2->GetZaxis()->SetTitleFont(132);
   frame_11142b40__2->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2b.C <==
void fit_p3piY()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue Jun  7 18:45:42 2022) by ROOT version 6.24/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",8,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.665663,-4.390244,3.701807,32.19512);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_12228a90__3 = new TH1D("frame_12228a90__3","A RooPlot of \"m1cPVMJB*1\"",15,3.67,3.7);
   frame_12228a90__3->SetBinContent(1,19.7719);
   frame_12228a90__3->SetMinimum(0);
   frame_12228a90__3->SetMaximum(30);
   frame_12228a90__3->SetEntries(1);
   frame_12228a90__3->SetDirectory(0);
   frame_12228a90__3->SetStats(0);
   frame_12228a90__3->SetMarkerStyle(20);
   frame_12228a90__3->GetXaxis()->SetDecimals();
   frame_12228a90__3->GetXaxis()->SetNdivisions(505);
   frame_12228a90__3->GetXaxis()->SetLabelFont(132);
   frame_12228a90__3->GetXaxis()->SetLabelOffset(0.025);
   frame_12228a90__3->GetXaxis()->SetLabelSize(0.06);
   frame_12228a90__3->GetXaxis()->SetTitleSize(-1);
   frame_12228a90__3->GetXaxis()->SetTitleOffset(1);
   frame_12228a90__3->GetXaxis()->SetTitleFont(132);
   frame_12228a90__3->GetYaxis()->SetNdivisions(-503);
   frame_12228a90__3->GetYaxis()->SetLabelFont(132);
   frame_12228a90__3->GetYaxis()->SetLabelOffset(0.01);
   frame_12228a90__3->GetYaxis()->SetLabelSize(0.06);
   frame_12228a90__3->GetYaxis()->SetTitleSize(0.05);
   frame_12228a90__3->GetYaxis()->SetTitleFont(132);
   frame_12228a90__3->GetZaxis()->SetLabelFont(132);
   frame_12228a90__3->GetZaxis()->SetLabelSize(0.05);
   frame_12228a90__3->GetZaxis()->SetTitleSize(0.05);
   frame_12228a90__3->GetZaxis()->SetTitleOffset(1);
   frame_12228a90__3->GetZaxis()->SetTitleFont(132);
   frame_12228a90__3->Draw("FUNC");
   
   Double_t fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[pol2]_fx6[21] = {
   3.667998,
   3.668,
   3.67,
   3.672,
   3.674,
   3.676,
   3.678,
   3.68,
   3.682,
   3.684,
   3.686,
   3.688,
   3.69,
   3.692,
   3.694,
   3.696,
   3.698,
   3.7,
   3.7,
   3.702,
   3.702002};
   Double_t fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[pol2]_fy6[21] = {
   0,
   1.224835,
   1.224835,
   1.360091,
   1.495347,
   1.630603,
   1.765858,
   1.901114,
   2.03637,
   2.171626,
   2.306882,
   2.442138,
   2.577394,
   2.71265,
   2.847906,
   2.983162,
   3.118418,
   3.253674,
   3.253674,
   3.253674,
   0};
   TGraph *graph = new TGraph(21,fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[pol2]_fx6,fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[pol2]_fy6);
   graph->SetName("fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[pol2]");
   graph->SetTitle("Projection of Fit2D fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB6 = new TH1F("Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB6","Projection of Fit2D fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi",100,3.664598,3.705402);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB6->SetMinimum(0);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB6->SetMaximum(3.579042);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB6->SetDirectory(0);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB6->SetStats(0);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB6->SetMarkerStyle(20);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB6->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB6->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB6->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB6->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB6->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB6->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB6->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB6->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB6->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB6->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB6->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB6->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB6->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB6->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBpol2cB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[pol2]6);
   
   graph->Draw("l");
   
   Double_t fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_glQARm]_fx7[34] = {
   3.67,
   3.67,
   3.671,
   3.672,
   3.673,
   3.674,
   3.675,
   3.676,
   3.677,
   3.678,
   3.679,
   3.68,
   3.681,
   3.682,
   3.683,
   3.684,
   3.685,
   3.686,
   3.687,
   3.688,
   3.689,
   3.69,
   3.691,
   3.692,
   3.693,
   3.694,
   3.695,
   3.696,
   3.697,
   3.698,
   3.699,
   3.7,
   3.7,
   3.7};
   Double_t fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_glQARm]_fy7[34] = {
   1.235096e-06,
   0,
   1.200185e-06,
   1.16485e-06,
   1.12909e-06,
   1.092904e-06,
   1.056293e-06,
   1.019255e-06,
   9.817911e-07,
   9.438998e-07,
   9.055811e-07,
   8.668344e-07,
   8.276596e-07,
   7.880562e-07,
   7.480239e-07,
   7.075623e-07,
   6.666712e-07,
   6.253502e-07,
   5.83599e-07,
   5.414174e-07,
   4.98805e-07,
   4.557617e-07,
   4.122871e-07,
   3.68381e-07,
   3.240432e-07,
   2.792736e-07,
   2.340718e-07,
   1.884376e-07,
   1.423711e-07,
   9.587181e-08,
   4.893975e-08,
   1.574737e-09,
   0,
   1.574737e-09};
   graph = new TGraph(34,fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_glQARm]_fx7,fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_glQARm]_fy7);
   graph->SetName("fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_glQARm]");
   graph->SetTitle("Projection of Fit2D fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1194;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB7 = new TH1F("Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB7","Projection of Fit2D fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi",100,3.667,3.703);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB7->SetMinimum(0);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB7->SetMaximum(1.358605e-06);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB7->SetDirectory(0);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB7->SetStats(0);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB7->SetMarkerStyle(20);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB7->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB7->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB7->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB7->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB7->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB7->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB7->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB7->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB7->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB7->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB7->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB7->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB7->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB7->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB7->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_glQARmcB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_glQARm]7);
   
   graph->Draw("fl");
   
   Double_t fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_cNaQyc]_fx8[222] = {
   3.67,
   3.67,
   3.671,
   3.672,
   3.673,
   3.674,
   3.6745,
   3.675,
   3.6755,
   3.676,
   3.6765,
   3.677,
   3.67725,
   3.6775,
   3.67775,
   3.678,
   3.67825,
   3.6785,
   3.67875,
   3.679,
   3.67925,
   3.6795,
   3.679625,
   3.67975,
   3.679875,
   3.68,
   3.680125,
   3.68025,
   3.680375,
   3.6805,
   3.680625,
   3.68075,
   3.680875,
   3.681,
   3.681125,
   3.68125,
   3.681375,
   3.6815,
   3.681563,
   3.681625,
   3.681687,
   3.68175,
   3.681812,
   3.681875,
   3.681938,
   3.682,
   3.682062,
   3.682125,
   3.682187,
   3.68225,
   3.682313,
   3.682375,
   3.682437,
   3.6825,
   3.682562,
   3.682625,
   3.682688,
   3.68275,
   3.682812,
   3.682875,
   3.682937,
   3.683,
   3.683063,
   3.683125,
   3.683187,
   3.68325,
   3.683312,
   3.683375,
   3.683438,
   3.6835,
   3.683625,
   3.68375,
   3.684,
   3.684125,
   3.68425,
   3.684312,
   3.684375,
   3.684438,
   3.6845,
   3.684563,
   3.684625,
   3.684687,
   3.68475,
   3.684813,
   3.684875,
   3.684938,
   3.685,
   3.685062,
   3.685125,
   3.685188,
   3.68525,
   3.685313,
   3.685375,
   3.685437,
   3.6855,
   3.685531,
   3.685563,
   3.685594,
   3.685625,
   3.685656,
   3.685688,
   3.685719,
   3.68575,
   3.685781,
   3.685812,
   3.685844,
   3.685875,
   3.685906,
   3.685938,
   3.685969,
   3.686,
   3.686031,
   3.686063,
   3.686094,
   3.686125,
   3.686156,
   3.686187,
   3.686219,
   3.68625,
   3.686281,
   3.686313,
   3.686344,
   3.686375,
   3.686406,
   3.686438,
   3.686469,
   3.6865,
   3.686531,
   3.686562,
   3.686625,
   3.686688,
   3.68675,
   3.686813,
   3.686875,
   3.686937,
   3.687,
   3.687063,
   3.687125,
   3.687188,
   3.68725,
   3.687312,
   3.687375,
   3.687438,
   3.6875,
   3.687563,
   3.687625,
   3.687688,
   3.68775,
   3.687875,
   3.688,
   3.68825,
   3.688375,
   3.6885,
   3.688625,
   3.688688,
   3.68875,
   3.688813,
   3.688875,
   3.688938,
   3.689,
   3.689062,
   3.689125,
   3.689188,
   3.68925,
   3.689312,
   3.689375,
   3.689437,
   3.6895,
   3.689563,
   3.689625,
   3.689687,
   3.68975,
   3.689812,
   3.689875,
   3.689938,
   3.69,
   3.690062,
   3.690125,
   3.690187,
   3.69025,
   3.690313,
   3.690375,
   3.690437,
   3.6905,
   3.690625,
   3.69075,
   3.690875,
   3.691,
   3.691125,
   3.69125,
   3.691375,
   3.6915,
   3.691625,
   3.69175,
   3.691875,
   3.692,
   3.692125,
   3.69225,
   3.692375,
   3.6925,
   3.692625,
   3.69275,
   3.693,
   3.69325,
   3.6935,
   3.69375,
   3.694,
   3.69425,
   3.6945,
   3.69475,
   3.695,
   3.69525,
   3.6955,
   3.696,
   3.6965,
   3.697,
   3.6975,
   3.698,
   3.699,
   3.7,
   3.7,
   3.7};
   Double_t fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_cNaQyc]_fy8[222] = {
   0.0006518103,
   0,
   0.0008190648,
   0.001042667,
   0.001346733,
   0.001768209,
   0.002039976,
   0.002365246,
   0.002757039,
   0.003232201,
   0.003812726,
   0.004527637,
   0.004947112,
   0.005415649,
   0.005940233,
   0.00652903,
   0.007191618,
   0.007939271,
   0.008785313,
   0.00974555,
   0.01083881,
   0.01208761,
   0.0127786,
   0.01351904,
   0.01431319,
   0.01516577,
   0.01608196,
   0.01706748,
   0.01812869,
   0.0192726,
   0.02050699,
   0.02184052,
   0.02328281,
   0.02484458,
   0.02653781,
   0.02837587,
   0.03037376,
   0.0325483,
   0.03370763,
   0.03491839,
   0.03618333,
   0.03750534,
   0.03888753,
   0.04033318,
   0.04184579,
   0.04342909,
   0.04508703,
   0.04682386,
   0.04864408,
   0.05055249,
   0.05255423,
   0.05465479,
   0.05686003,
   0.05917621,
   0.06161005,
   0.06416872,
   0.06685993,
   0.06969193,
   0.07267357,
   0.07581435,
   0.07912451,
   0.0826109,
   0.08620485,
   0.08987588,
   0.09362066,
   0.09743553,
   0.1013165,
   0.1052592,
   0.1092589,
   0.1133107,
   0.1215487,
   0.1299266,
   0.1468922,
   0.1553644,
   0.1637468,
   0.1678839,
   0.1719739,
   0.1760082,
   0.1799784,
   0.183876,
   0.1876925,
   0.1914193,
   0.1950481,
   0.1985705,
   0.2019784,
   0.2052637,
   0.2084186,
   0.2114355,
   0.2143071,
   0.2170262,
   0.2195861,
   0.2219804,
   0.2242031,
   0.2262484,
   0.2281112,
   0.2289727,
   0.2297867,
   0.2305528,
   0.2312705,
   0.2319393,
   0.2325587,
   0.2331284,
   0.233648,
   0.2341172,
   0.2345355,
   0.2349029,
   0.235219,
   0.2354836,
   0.2356965,
   0.2358576,
   0.2359669,
   0.2360241,
   0.2360293,
   0.2359826,
   0.2358838,
   0.2357331,
   0.2355305,
   0.2352763,
   0.2349706,
   0.2346135,
   0.2342054,
   0.2337464,
   0.2332369,
   0.2326773,
   0.2320678,
   0.2314089,
   0.230701,
   0.2299446,
   0.2291402,
   0.2273893,
   0.225453,
   0.2233362,
   0.2210442,
   0.218583,
   0.2159587,
   0.2131779,
   0.2102474,
   0.2071745,
   0.2039665,
   0.2006313,
   0.1971767,
   0.1936108,
   0.1899419,
   0.1861782,
   0.1823283,
   0.1784007,
   0.1744038,
   0.1703463,
   0.1620828,
   0.1536773,
   0.1366975,
   0.1282444,
   0.1198905,
   0.1116862,
   0.1076546,
   0.1036771,
   0.09978474,
   0.09605374,
   0.09248141,
   0.0890602,
   0.08578296,
   0.08264289,
   0.07963358,
   0.07674893,
   0.07398315,
   0.07133075,
   0.06878654,
   0.06634558,
   0.06400316,
   0.06175484,
   0.05959639,
   0.05752377,
   0.05553317,
   0.05362095,
   0.05178366,
   0.050018,
   0.04832086,
   0.04668924,
   0.04512033,
   0.04361141,
   0.04215992,
   0.04076341,
   0.03941955,
   0.03812611,
   0.03568212,
   0.03341565,
   0.03131232,
   0.02935902,
   0.02754382,
   0.02585582,
   0.02428509,
   0.02282252,
   0.02145982,
   0.02018937,
   0.01900419,
   0.01789792,
   0.01686467,
   0.01589907,
   0.01499617,
   0.01415144,
   0.01336068,
   0.01262004,
   0.01127524,
   0.01009182,
   0.009048316,
   0.008126382,
   0.007310309,
   0.006586611,
   0.005943686,
   0.005371527,
   0.004861488,
   0.004406081,
   0.003998807,
   0.003306784,
   0.002748354,
   0.002295184,
   0.001925464,
   0.001622294,
   0.001165714,
   0.0008502705,
   0,
   0.0008502705};
   graph = new TGraph(222,fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_cNaQyc]_fx8,fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_cNaQyc]_fy8);
   graph->SetName("fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_cNaQyc]");
   graph->SetTitle("Projection of Fit2D fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi");

   ci = 1195;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB8 = new TH1F("Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB8","Projection of Fit2D fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi",222,3.667,3.703);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB8->SetMinimum(0);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB8->SetMaximum(0.2596323);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB8->SetDirectory(0);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB8->SetStats(0);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB8->SetMarkerStyle(20);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB8->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB8->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB8->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB8->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB8->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB8->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB8->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB8->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB8->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB8->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB8->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB8->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB8->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB8->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB8->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2_cNaQyccB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2_cNaQyc]8);
   
   graph->Draw("fl");
   
   Double_t fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2]_fx9[222] = {
   3.67,
   3.67,
   3.671,
   3.672,
   3.673,
   3.674,
   3.6745,
   3.675,
   3.6755,
   3.676,
   3.6765,
   3.677,
   3.67725,
   3.6775,
   3.67775,
   3.678,
   3.67825,
   3.6785,
   3.67875,
   3.679,
   3.67925,
   3.6795,
   3.679625,
   3.67975,
   3.679875,
   3.68,
   3.680125,
   3.68025,
   3.680375,
   3.6805,
   3.680625,
   3.68075,
   3.680875,
   3.681,
   3.681125,
   3.68125,
   3.681375,
   3.6815,
   3.681563,
   3.681625,
   3.681687,
   3.68175,
   3.681812,
   3.681875,
   3.681938,
   3.682,
   3.682062,
   3.682125,
   3.682187,
   3.68225,
   3.682313,
   3.682375,
   3.682437,
   3.6825,
   3.682562,
   3.682625,
   3.682688,
   3.68275,
   3.682812,
   3.682875,
   3.682937,
   3.683,
   3.683063,
   3.683125,
   3.683187,
   3.68325,
   3.683312,
   3.683375,
   3.683438,
   3.6835,
   3.683625,
   3.68375,
   3.684,
   3.684125,
   3.68425,
   3.684312,
   3.684375,
   3.684438,
   3.6845,
   3.684563,
   3.684625,
   3.684687,
   3.68475,
   3.684813,
   3.684875,
   3.684938,
   3.685,
   3.685062,
   3.685125,
   3.685188,
   3.68525,
   3.685313,
   3.685375,
   3.685437,
   3.6855,
   3.685531,
   3.685563,
   3.685594,
   3.685625,
   3.685656,
   3.685688,
   3.685719,
   3.68575,
   3.685781,
   3.685812,
   3.685844,
   3.685875,
   3.685906,
   3.685938,
   3.685969,
   3.686,
   3.686031,
   3.686063,
   3.686094,
   3.686125,
   3.686156,
   3.686187,
   3.686219,
   3.68625,
   3.686281,
   3.686313,
   3.686344,
   3.686375,
   3.686406,
   3.686438,
   3.686469,
   3.6865,
   3.686531,
   3.686562,
   3.686625,
   3.686688,
   3.68675,
   3.686813,
   3.686875,
   3.686937,
   3.687,
   3.687063,
   3.687125,
   3.687188,
   3.68725,
   3.687312,
   3.687375,
   3.687438,
   3.6875,
   3.687563,
   3.687625,
   3.687688,
   3.68775,
   3.687875,
   3.688,
   3.68825,
   3.688375,
   3.6885,
   3.688625,
   3.688688,
   3.68875,
   3.688813,
   3.688875,
   3.688938,
   3.689,
   3.689062,
   3.689125,
   3.689188,
   3.68925,
   3.689312,
   3.689375,
   3.689437,
   3.6895,
   3.689563,
   3.689625,
   3.689687,
   3.68975,
   3.689812,
   3.689875,
   3.689938,
   3.69,
   3.690062,
   3.690125,
   3.690187,
   3.69025,
   3.690313,
   3.690375,
   3.690437,
   3.6905,
   3.690625,
   3.69075,
   3.690875,
   3.691,
   3.691125,
   3.69125,
   3.691375,
   3.6915,
   3.691625,
   3.69175,
   3.691875,
   3.692,
   3.692125,
   3.69225,
   3.692375,
   3.6925,
   3.692625,
   3.69275,
   3.693,
   3.69325,
   3.6935,
   3.69375,
   3.694,
   3.69425,
   3.6945,
   3.69475,
   3.695,
   3.69525,
   3.6955,
   3.696,
   3.6965,
   3.697,
   3.6975,
   3.698,
   3.699,
   3.7,
   3.7,
   3.7};
   Double_t fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2]_fy9[222] = {
   0.03584868,
   0,
   0.04504745,
   0.05734528,
   0.07406848,
   0.09724909,
   0.1121959,
   0.1300853,
   0.1516334,
   0.1777666,
   0.2096947,
   0.2490139,
   0.2720844,
   0.2978533,
   0.3267047,
   0.3590878,
   0.3955292,
   0.4366491,
   0.4831802,
   0.535992,
   0.5961197,
   0.6648023,
   0.7028056,
   0.7435286,
   0.787206,
   0.8340965,
   0.8844856,
   0.9386884,
   0.9970534,
   1.059967,
   1.127857,
   1.201199,
   1.280523,
   1.366418,
   1.459543,
   1.560634,
   1.670515,
   1.790112,
   1.853874,
   1.920464,
   1.990034,
   2.062743,
   2.138761,
   2.21827,
   2.301461,
   2.388541,
   2.479725,
   2.575249,
   2.675358,
   2.780318,
   2.890411,
   3.005939,
   3.127224,
   3.254611,
   3.388469,
   3.529192,
   3.677205,
   3.832961,
   3.996947,
   4.169686,
   4.35174,
   4.543487,
   4.741149,
   4.943051,
   5.149009,
   5.358821,
   5.572268,
   5.789111,
   6.009091,
   6.231934,
   6.685012,
   7.145785,
   8.078869,
   8.54483,
   9.00585,
   9.233386,
   9.458328,
   9.680212,
   9.898569,
   10.11293,
   10.32283,
   10.5278,
   10.72738,
   10.92111,
   11.10854,
   11.28922,
   11.46274,
   11.62867,
   11.7866,
   11.93614,
   12.07694,
   12.20862,
   12.33086,
   12.44336,
   12.54581,
   12.59319,
   12.63796,
   12.68009,
   12.71956,
   12.75634,
   12.79041,
   12.82174,
   12.85032,
   12.87612,
   12.89914,
   12.91934,
   12.93672,
   12.95128,
   12.96299,
   12.97185,
   12.97786,
   12.981,
   12.98129,
   12.97872,
   12.97329,
   12.965,
   12.95386,
   12.93988,
   12.92306,
   12.90342,
   12.88098,
   12.85573,
   12.82771,
   12.79693,
   12.76341,
   12.72717,
   12.68824,
   12.64664,
   12.6024,
   12.5061,
   12.39961,
   12.28318,
   12.15713,
   12.02177,
   11.87743,
   11.72449,
   11.56332,
   11.39431,
   11.21788,
   11.03445,
   10.84445,
   10.64833,
   10.44654,
   10.23955,
   10.02781,
   9.811796,
   9.591973,
   9.368812,
   8.914335,
   8.452044,
   7.518177,
   7.05327,
   6.593816,
   6.142591,
   5.920857,
   5.702098,
   5.488025,
   5.282825,
   5.086352,
   4.89819,
   4.717946,
   4.545247,
   4.379739,
   4.221086,
   4.068972,
   3.923094,
   3.783166,
   3.648916,
   3.520087,
   3.396432,
   3.27772,
   3.163729,
   3.054249,
   2.949079,
   2.848031,
   2.750922,
   2.657581,
   2.567845,
   2.481556,
   2.398568,
   2.318738,
   2.241932,
   2.168021,
   2.096884,
   1.962468,
   1.837815,
   1.722135,
   1.614706,
   1.514872,
   1.422035,
   1.335647,
   1.255208,
   1.180261,
   1.110388,
   1.045205,
   0.984361,
   0.9275337,
   0.8744271,
   0.8247691,
   0.7783098,
   0.7348191,
   0.6940852,
   0.6201227,
   0.5550363,
   0.497645,
   0.4469399,
   0.402057,
   0.3622547,
   0.3268946,
   0.2954267,
   0.2673752,
   0.2423284,
   0.2199289,
   0.1818686,
   0.1511557,
   0.126232,
   0.1058979,
   0.08922395,
   0.06411269,
   0.04676372,
   0,
   0.04676372};
   graph = new TGraph(222,fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2]_fx9,fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2]_fy9);
   graph->SetName("fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2]");
   graph->SetTitle("Projection of Fit2D fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB9 = new TH1F("Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB9","Projection of Fit2D fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi",222,3.667,3.703);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB9->SetMinimum(0);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB9->SetMaximum(14.27942);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB9->SetDirectory(0);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB9->SetStats(0);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB9->SetMarkerStyle(20);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB9->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB9->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB9->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB9->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB9->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB9->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB9->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB9->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB9->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB9->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB9->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB9->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB9->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB9->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB9->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB_CompoBmodel2cB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_Comp[model2]9);
   
   graph->Draw("fl");
   
   Double_t fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_fx10[209] = {
   3.667998,
   3.668,
   3.67,
   3.671,
   3.672,
   3.673,
   3.674,
   3.6745,
   3.675,
   3.6755,
   3.676,
   3.6765,
   3.677,
   3.6775,
   3.67775,
   3.678,
   3.67825,
   3.6785,
   3.67875,
   3.679,
   3.67925,
   3.6795,
   3.67975,
   3.679875,
   3.68,
   3.680125,
   3.68025,
   3.680375,
   3.6805,
   3.680625,
   3.68075,
   3.680875,
   3.681,
   3.681125,
   3.68125,
   3.681375,
   3.6815,
   3.681563,
   3.681625,
   3.681687,
   3.68175,
   3.681812,
   3.681875,
   3.681938,
   3.682,
   3.682062,
   3.682125,
   3.682187,
   3.68225,
   3.682313,
   3.682375,
   3.682437,
   3.6825,
   3.682562,
   3.682625,
   3.682688,
   3.68275,
   3.682812,
   3.682875,
   3.682937,
   3.683,
   3.683063,
   3.683125,
   3.683187,
   3.68325,
   3.683312,
   3.683375,
   3.683438,
   3.6835,
   3.683625,
   3.68375,
   3.684,
   3.684125,
   3.68425,
   3.684375,
   3.684438,
   3.6845,
   3.684563,
   3.684625,
   3.684687,
   3.68475,
   3.684813,
   3.684875,
   3.684938,
   3.685,
   3.685062,
   3.685125,
   3.685188,
   3.68525,
   3.685313,
   3.685375,
   3.685437,
   3.6855,
   3.685563,
   3.685625,
   3.685688,
   3.68575,
   3.685812,
   3.685844,
   3.685875,
   3.685906,
   3.685938,
   3.685969,
   3.686,
   3.686031,
   3.686063,
   3.686094,
   3.686125,
   3.686156,
   3.686187,
   3.686219,
   3.68625,
   3.686281,
   3.686313,
   3.686375,
   3.686438,
   3.6865,
   3.686562,
   3.686625,
   3.686688,
   3.68675,
   3.686813,
   3.686875,
   3.686937,
   3.687,
   3.687063,
   3.687125,
   3.687188,
   3.68725,
   3.687312,
   3.687375,
   3.687438,
   3.6875,
   3.687563,
   3.687625,
   3.687688,
   3.68775,
   3.687875,
   3.688,
   3.68825,
   3.688375,
   3.6885,
   3.688625,
   3.688688,
   3.68875,
   3.688813,
   3.688875,
   3.688938,
   3.689,
   3.689062,
   3.689125,
   3.689188,
   3.68925,
   3.689312,
   3.689375,
   3.689437,
   3.6895,
   3.689563,
   3.689625,
   3.689687,
   3.68975,
   3.689812,
   3.689875,
   3.689938,
   3.69,
   3.690062,
   3.690125,
   3.690187,
   3.69025,
   3.690313,
   3.690375,
   3.6905,
   3.690625,
   3.69075,
   3.690875,
   3.691,
   3.691125,
   3.69125,
   3.691375,
   3.6915,
   3.691625,
   3.69175,
   3.691875,
   3.692,
   3.692125,
   3.69225,
   3.692375,
   3.6925,
   3.69275,
   3.693,
   3.69325,
   3.6935,
   3.69375,
   3.694,
   3.69425,
   3.6945,
   3.69475,
   3.695,
   3.6955,
   3.696,
   3.6965,
   3.697,
   3.6975,
   3.698,
   3.699,
   3.7,
   3.7,
   3.702,
   3.702002};
   Double_t fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_fy10[209] = {
   0,
   1.261336,
   1.261336,
   1.33833,
   1.41848,
   1.503135,
   1.594365,
   1.643397,
   1.695426,
   1.75118,
   1.811602,
   1.877925,
   1.951773,
   2.035314,
   2.081597,
   2.131476,
   2.185487,
   2.244262,
   2.308546,
   2.379225,
   2.457353,
   2.544191,
   2.641256,
   2.694181,
   2.750378,
   2.810136,
   2.873778,
   2.941658,
   3.014169,
   3.091747,
   3.174876,
   3.264095,
   3.360006,
   3.463278,
   3.57466,
   3.694993,
   3.825218,
   3.894365,
   3.966393,
   4.041455,
   4.119712,
   4.20134,
   4.286521,
   4.375452,
   4.468341,
   4.56541,
   4.666897,
   4.773053,
   4.884149,
   5.00047,
   5.122326,
   5.250043,
   5.383972,
   5.524491,
   5.672,
   5.826931,
   5.989745,
   6.16094,
   6.341046,
   6.530637,
   6.730097,
   6.93558,
   7.145379,
   7.359309,
   7.577163,
   7.798718,
   8.02373,
   8.251937,
   8.483058,
   8.952827,
   9.430431,
   10.39739,
   10.88028,
   11.35813,
   11.82729,
   12.05743,
   12.28399,
   12.50648,
   12.72442,
   12.93734,
   13.14478,
   13.34625,
   13.54132,
   13.72952,
   13.91041,
   14.08358,
   14.24861,
   14.40511,
   14.55268,
   14.69099,
   14.81968,
   14.93845,
   15.04699,
   15.14504,
   15.23235,
   15.30872,
   15.37395,
   15.42787,
   15.45056,
   15.47037,
   15.4873,
   15.50134,
   15.51248,
   15.52071,
   15.52602,
   15.52843,
   15.52792,
   15.52451,
   15.51818,
   15.50895,
   15.49683,
   15.48182,
   15.46394,
   15.4432,
   15.39319,
   15.33195,
   15.25964,
   15.17646,
   15.08264,
   14.97844,
   14.86412,
   14.74001,
   14.60641,
   14.46368,
   14.31218,
   14.15231,
   13.98445,
   13.80904,
   13.6265,
   13.43727,
   13.24181,
   13.04058,
   12.83405,
   12.62269,
   12.40697,
   12.18738,
   11.96439,
   11.5101,
   11.04786,
   10.11392,
   9.649014,
   9.18966,
   8.738683,
   8.517145,
   8.298635,
   8.084896,
   7.880192,
   7.684373,
   7.497017,
   7.317722,
   7.14611,
   6.981819,
   6.824509,
   6.673856,
   6.529552,
   6.391307,
   6.258843,
   6.131897,
   6.010221,
   5.893577,
   5.78174,
   5.674496,
   5.571641,
   5.472982,
   5.378335,
   5.287524,
   5.200382,
   5.116752,
   5.036481,
   4.959426,
   4.885451,
   4.746219,
   4.617813,
   4.499347,
   4.390016,
   4.289088,
   4.195892,
   4.10982,
   4.030315,
   3.956867,
   3.889011,
   3.826321,
   3.768406,
   3.71491,
   3.665503,
   3.619884,
   3.577776,
   3.538926,
   3.470077,
   3.411677,
   3.362314,
   3.320786,
   3.286066,
   3.257274,
   3.233655,
   3.214559,
   3.199426,
   3.187771,
   3.173276,
   3.168338,
   3.17088,
   3.179318,
   3.192428,
   3.209265,
   3.251325,
   3.301288,
   3.301288,
   3.301288,
   0};
   graph = new TGraph(209,fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_fx10,fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]_fy10);
   graph->SetName("fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]");
   graph->SetTitle("Projection of Fit2D fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB10 = new TH1F("Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB10","Projection of Fit2D fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi",209,3.664598,3.705402);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB10->SetMinimum(0);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB10->SetMaximum(17.08127);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB10->SetDirectory(0);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB10->SetStats(0);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB10->SetMarkerStyle(20);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB10->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB10->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB10->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB10->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB10->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB10->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB10->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB10->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB10->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB10->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB10->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB10->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB10->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB10->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB10->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBm_P3pi_rdoRaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB_NormoBm_P3pi_rdcOmpsi_P3pi_rdcB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_Int[m_P3pi_rd|aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_Norm[m_P3pi_rd,mpsi_P3pi_rd]10);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_fx3002[15] = {
   3.671,
   3.673,
   3.675,
   3.677,
   3.679,
   3.681,
   3.683,
   3.685,
   3.687,
   3.689,
   3.691,
   3.693,
   3.695,
   3.697,
   3.699};
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_fy3002[15] = {
   0,
   1,
   4,
   0,
   2,
   6,
   6,
   14,
   13,
   11,
   4,
   3,
   3,
   1,
   1};
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_felx3002[15] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_fely3002[15] = {
   0,
   0.8272462,
   1.914339,
   0,
   1.291815,
   2.379931,
   2.379931,
   3.6965,
   3.558662,
   3.265579,
   1.914339,
   1.632705,
   1.632705,
   0.8272462,
   0.8272462};
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_fehx3002[15] = {
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001,
   0.001};
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_fehy3002[15] = {
   1.147874,
   2.299527,
   3.162753,
   1.147874,
   2.63786,
   3.583642,
   3.583642,
   4.830381,
   4.697573,
   4.416521,
   3.162753,
   2.918186,
   2.918186,
   2.299527,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(15,h_ds_1000_CutRange[aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_fx3002,h_ds_1000_CutRange[aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_fy3002,h_ds_1000_CutRange[aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_felx3002,h_ds_1000_CutRange[aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_fehx3002,h_ds_1000_CutRange[aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_fely3002,h_ds_1000_CutRange[aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]_fehy3002);
   grae->SetName("h_ds_1000_CutRange[aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]");
   grae->SetTitle("Histogram of ds_1000_plot__mpsi_P3pi_rd");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3002 = new TH1F("Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3002","Histogram of ds_1000_plot__mpsi_P3pi_rd",100,3.667,3.703);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3002->SetMinimum(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3002->SetMaximum(20.71342);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3002->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3002->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3002->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3002->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3002->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3002->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3002->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3002->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3002->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3002->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3002->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3002->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3002->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_P3pi_rdaNSY_P3pi_rd__P3picB3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux2_rng1_fit2:SX_P3pi_rd&SY_P3pi_rd__P3pi]3002);
   
   grae->Draw("zp");
   
   TH1D *frame_12228a90__4 = new TH1D("frame_12228a90__4","A RooPlot of \"m1cPVMJB*1\"",15,3.67,3.7);
   frame_12228a90__4->SetBinContent(1,19.7719);
   frame_12228a90__4->SetMinimum(0);
   frame_12228a90__4->SetMaximum(30);
   frame_12228a90__4->SetEntries(1);
   frame_12228a90__4->SetDirectory(0);
   frame_12228a90__4->SetStats(0);
   frame_12228a90__4->SetMarkerStyle(20);
   frame_12228a90__4->GetXaxis()->SetDecimals();
   frame_12228a90__4->GetXaxis()->SetNdivisions(505);
   frame_12228a90__4->GetXaxis()->SetLabelFont(132);
   frame_12228a90__4->GetXaxis()->SetLabelOffset(0.025);
   frame_12228a90__4->GetXaxis()->SetLabelSize(0.06);
   frame_12228a90__4->GetXaxis()->SetTitleSize(-1);
   frame_12228a90__4->GetXaxis()->SetTitleOffset(1);
   frame_12228a90__4->GetXaxis()->SetTitleFont(132);
   frame_12228a90__4->GetYaxis()->SetNdivisions(-503);
   frame_12228a90__4->GetYaxis()->SetLabelFont(132);
   frame_12228a90__4->GetYaxis()->SetLabelOffset(0.01);
   frame_12228a90__4->GetYaxis()->SetLabelSize(0.06);
   frame_12228a90__4->GetYaxis()->SetTitleSize(0.05);
   frame_12228a90__4->GetYaxis()->SetTitleFont(132);
   frame_12228a90__4->GetZaxis()->SetLabelFont(132);
   frame_12228a90__4->GetZaxis()->SetLabelSize(0.05);
   frame_12228a90__4->GetZaxis()->SetTitleSize(0.05);
   frame_12228a90__4->GetZaxis()->SetTitleOffset(1);
   frame_12228a90__4->GetZaxis()->SetTitleFont(132);
   frame_12228a90__4->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3a.C <==
void j5pi_5pi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sat May 28 17:51:20 2022) by ROOT version 6.24/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",8,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.6674699,-0.2621951,3.438554,1.506098);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h5pimc__1 = new TH1F("h5pimc__1","",100,1,3.3);
   h5pimc__1->SetMinimum(-0.05);
   h5pimc__1->SetMaximum(1.4);
   h5pimc__1->SetStats(0);
   h5pimc__1->SetMarkerStyle(20);
   h5pimc__1->GetXaxis()->SetNdivisions(-502);
   h5pimc__1->GetXaxis()->SetLabelFont(132);
   h5pimc__1->GetXaxis()->SetLabelOffset(0.025);
   h5pimc__1->GetXaxis()->SetLabelSize(0.06);
   h5pimc__1->GetXaxis()->SetTitleSize(-1);
   h5pimc__1->GetXaxis()->SetTitleOffset(1);
   h5pimc__1->GetXaxis()->SetTitleFont(132);
   h5pimc__1->GetYaxis()->SetLabelFont(132);
   h5pimc__1->GetYaxis()->SetLabelOffset(0.01);
   h5pimc__1->GetYaxis()->SetLabelSize(0.06);
   h5pimc__1->GetYaxis()->SetTitleSize(0.05);
   h5pimc__1->GetYaxis()->SetTitleFont(132);
   h5pimc__1->GetZaxis()->SetLabelFont(132);
   h5pimc__1->GetZaxis()->SetLabelSize(0.05);
   h5pimc__1->GetZaxis()->SetTitleSize(0.05);
   h5pimc__1->GetZaxis()->SetTitleOffset(1);
   h5pimc__1->GetZaxis()->SetTitleFont(132);
   h5pimc__1->Draw("");
   
   Double_t pspol_EYkZBK_Norm[m23456cPVM]_fx1[210] = {
   0.976977,
   0.977,
   1,
   1.023,
   1.046,
   1.069,
   1.092,
   1.115,
   1.138,
   1.161,
   1.184,
   1.207,
   1.23,
   1.2415,
   1.253,
   1.2645,
   1.276,
   1.2875,
   1.299,
   1.3105,
   1.322,
   1.3335,
   1.345,
   1.3565,
   1.368,
   1.3795,
   1.391,
   1.4025,
   1.414,
   1.4255,
   1.437,
   1.4485,
   1.46,
   1.4715,
   1.483,
   1.4945,
   1.506,
   1.5175,
   1.529,
   1.5405,
   1.552,
   1.5635,
   1.575,
   1.5865,
   1.598,
   1.6095,
   1.621,
   1.6325,
   1.644,
   1.6555,
   1.667,
   1.6785,
   1.69,
   1.7015,
   1.713,
   1.7245,
   1.736,
   1.759,
   1.782,
   1.805,
   1.828,
   1.851,
   1.874,
   1.897,
   1.92,
   1.943,
   1.9545,
   1.966,
   1.9775,
   1.989,
   2.0005,
   2.012,
   2.0235,
   2.035,
   2.0465,
   2.058,
   2.0695,
   2.081,
   2.0925,
   2.104,
   2.1155,
   2.127,
   2.1385,
   2.15,
   2.1615,
   2.173,
   2.1845,
   2.196,
   2.2075,
   2.219,
   2.2305,
   2.242,
   2.2535,
   2.265,
   2.2765,
   2.288,
   2.2995,
   2.311,
   2.3225,
   2.334,
   2.3455,
   2.357,
   2.3685,
   2.38,
   2.3915,
   2.403,
   2.4145,
   2.426,
   2.4375,
   2.449,
   2.4605,
   2.472,
   2.4835,
   2.495,
   2.5065,
   2.518,
   2.5295,
   2.541,
   2.5525,
   2.564,
   2.587,
   2.61,
   2.633,
   2.656,
   2.679,
   2.702,
   2.725,
   2.748,
   2.771,
   2.794,
   2.817,
   2.84,
   2.863,
   2.886,
   2.909,
   2.932,
   2.9435,
   2.955,
   2.9665,
   2.978,
   2.9895,
   3.001,
   3.0125,
   3.024,
   3.02975,
   3.0355,
   3.04125,
   3.047,
   3.05275,
   3.0585,
   3.06425,
   3.07,
   3.07575,
   3.0815,
   3.08725,
   3.093,
   3.09875,
   3.1045,
   3.11025,
   3.116,
   3.118875,
   3.12175,
   3.124625,
   3.1275,
   3.130375,
   3.13325,
   3.136125,
   3.139,
   3.141875,
   3.14475,
   3.147625,
   3.1505,
   3.153375,
   3.15625,
   3.157687,
   3.159125,
   3.160563,
   3.162,
   3.163437,
   3.164875,
   3.166313,
   3.16775,
   3.169187,
   3.169906,
   3.170625,
   3.171344,
   3.172063,
   3.172781,
   3.1735,
   3.174219,
   3.174578,
   3.174937,
   3.175297,
   3.175656,
   3.176016,
   3.176375,
   3.176734,
   3.177094,
   3.177453,
   3.177812,
   3.17925,
   3.185,
   3.208,
   3.231,
   3.254,
   3.277,
   3.3,
   3.3,
   3.323,
   3.323023};
   Double_t pspol_EYkZBK_Norm[m23456cPVM]_fy1[210] = {
   0,
   1.615059e-15,
   1.615059e-15,
   0.0001800926,
   0.0004844101,
   0.0009556516,
   0.001643163,
   0.002602703,
   0.003896037,
   0.005590367,
   0.007757608,
   0.01047352,
   0.01381672,
   0.01574864,
   0.01786761,
   0.02018375,
   0.02270717,
   0.02544786,
   0.02841572,
   0.03162048,
   0.03507166,
   0.03877855,
   0.04275013,
   0.04699508,
   0.05152169,
   0.05633787,
   0.06145105,
   0.06686821,
   0.07259579,
   0.07863968,
   0.08500517,
   0.09169694,
   0.09871899,
   0.1060747,
   0.1137666,
   0.1217966,
   0.1301659,
   0.1388747,
   0.1479226,
   0.1573083,
   0.1670296,
   0.1770836,
   0.1874664,
   0.1981733,
   0.2091987,
   0.2205361,
   0.2321782,
   0.2441168,
   0.2563428,
   0.2688462,
   0.2816164,
   0.2946416,
   0.3079095,
   0.3214067,
   0.3351194,
   0.3490327,
   0.3631312,
   0.3918182,
   0.4210433,
   0.4506596,
   0.4805122,
   0.5104391,
   0.5402731,
   0.569843,
   0.5989755,
   0.6274969,
   0.6414743,
   0.6552345,
   0.6687563,
   0.6820191,
   0.6950023,
   0.707686,
   0.7200507,
   0.7320774,
   0.7437476,
   0.7550436,
   0.7659482,
   0.776445,
   0.7865184,
   0.7961536,
   0.8053367,
   0.8140545,
   0.822295,
   0.830047,
   0.8373004,
   0.8440461,
   0.8502762,
   0.8559836,
   0.8611625,
   0.8658084,
   0.8699177,
   0.873488,
   0.8765182,
   0.8790083,
   0.8809593,
   0.8823738,
   0.8832553,
   0.8836083,
   0.8834388,
   0.8827537,
   0.8815611,
   0.8798702,
   0.8776911,
   0.8750351,
   0.8719144,
   0.8683421,
   0.8643323,
   0.8598997,
   0.8550602,
   0.8498299,
   0.844226,
   0.8382662,
   0.8319685,
   0.8253517,
   0.8184347,
   0.8112369,
   0.8037779,
   0.7960773,
   0.788155,
   0.7800305,
   0.7632535,
   0.7459,
   0.728117,
   0.7100419,
   0.6917992,
   0.6734975,
   0.6552261,
   0.6370519,
   0.6190164,
   0.6011325,
   0.583382,
   0.565712,
   0.5480325,
   0.530213,
   0.512079,
   0.4934075,
   0.4837858,
   0.4739209,
   0.4637682,
   0.4532783,
   0.4423962,
   0.4310609,
   0.4192041,
   0.4067486,
   0.4002694,
   0.3936066,
   0.386747,
   0.3796765,
   0.3723797,
   0.3648396,
   0.3570376,
   0.3489533,
   0.3405637,
   0.331843,
   0.3227621,
   0.3132877,
   0.3033811,
   0.2929972,
   0.2820822,
   0.2705714,
   0.2645685,
   0.2583853,
   0.2520087,
   0.2454237,
   0.2386134,
   0.231558,
   0.2242347,
   0.2166167,
   0.2086721,
   0.2003624,
   0.1916408,
   0.1824489,
   0.1727123,
   0.1623338,
   0.1568647,
   0.1511824,
   0.145262,
   0.1390733,
   0.1325789,
   0.1257316,
   0.1184704,
   0.1107141,
   0.1023505,
   0.09789283,
   0.0932165,
   0.08828679,
   0.08305865,
   0.07747173,
   0.07144195,
   0.06484594,
   0.06127911,
   0.05748919,
   0.05342871,
   0.04903053,
   0.04419393,
   0.03875513,
   0.03241241,
   0.02447279,
   0.01212514,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(210,pspol_EYkZBK_Norm[m23456cPVM]_fx1,pspol_EYkZBK_Norm[m23456cPVM]_fy1);
   graph->SetName("pspol_EYkZBK_Norm[m23456cPVM]");
   graph->SetTitle("Projection of Phase space modulated by polynomial B");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pspol_EYkZBK_NormoBm23456cPVMcB1 = new TH1F("Graph_pspol_EYkZBK_NormoBm23456cPVMcB1","Projection of Phase space modulated by polynomial B",210,0.7423724,3.557628);
   Graph_pspol_EYkZBK_NormoBm23456cPVMcB1->SetMinimum(0);
   Graph_pspol_EYkZBK_NormoBm23456cPVMcB1->SetMaximum(0.9719691);
   Graph_pspol_EYkZBK_NormoBm23456cPVMcB1->SetDirectory(0);
   Graph_pspol_EYkZBK_NormoBm23456cPVMcB1->SetStats(0);
   Graph_pspol_EYkZBK_NormoBm23456cPVMcB1->SetMarkerStyle(20);
   Graph_pspol_EYkZBK_NormoBm23456cPVMcB1->GetXaxis()->SetNdivisions(505);
   Graph_pspol_EYkZBK_NormoBm23456cPVMcB1->GetXaxis()->SetLabelFont(132);
   Graph_pspol_EYkZBK_NormoBm23456cPVMcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_EYkZBK_NormoBm23456cPVMcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_EYkZBK_NormoBm23456cPVMcB1->GetXaxis()->SetTitleSize(-1);
   Graph_pspol_EYkZBK_NormoBm23456cPVMcB1->GetXaxis()->SetTitleOffset(1);
   Graph_pspol_EYkZBK_NormoBm23456cPVMcB1->GetXaxis()->SetTitleFont(132);
   Graph_pspol_EYkZBK_NormoBm23456cPVMcB1->GetYaxis()->SetLabelFont(132);
   Graph_pspol_EYkZBK_NormoBm23456cPVMcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_EYkZBK_NormoBm23456cPVMcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_pspol_EYkZBK_NormoBm23456cPVMcB1->GetYaxis()->SetTitleFont(132);
   Graph_pspol_EYkZBK_NormoBm23456cPVMcB1->GetZaxis()->SetLabelFont(132);
   Graph_pspol_EYkZBK_NormoBm23456cPVMcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_EYkZBK_NormoBm23456cPVMcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_pspol_EYkZBK_NormoBm23456cPVMcB1->GetZaxis()->SetTitleOffset(1);
   Graph_pspol_EYkZBK_NormoBm23456cPVMcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pspol_EYkZBK_Norm[m23456cPVM]1);
   
   graph->Draw("lc ");
   
   TH1F *h_1001__2 = new TH1F("h_1001__2","",10,1.2,3.2);
   h_1001__2->SetBinContent(1,-0.004701081);
   h_1001__2->SetBinContent(2,0.03284871);
   h_1001__2->SetBinContent(3,0.4543056);
   h_1001__2->SetBinContent(4,0.778481);
   h_1001__2->SetBinContent(5,0.6370959);
   h_1001__2->SetBinContent(6,0.6632847);
   h_1001__2->SetBinContent(7,0.7618019);
   h_1001__2->SetBinContent(8,0.7446657);
   h_1001__2->SetBinContent(9,0.6595538);
   h_1001__2->SetBinContent(10,0.2726637);
   h_1001__2->SetBinError(1,0.00470108);
   h_1001__2->SetBinError(2,0.02962842);
   h_1001__2->SetBinError(3,0.09775944);
   h_1001__2->SetBinError(4,0.1269187);
   h_1001__2->SetBinError(5,0.1167761);
   h_1001__2->SetBinError(6,0.1308675);
   h_1001__2->SetBinError(7,0.1354759);
   h_1001__2->SetBinError(8,0.1330504);
   h_1001__2->SetBinError(9,0.1334058);
   h_1001__2->SetBinError(10,0.1070506);
   h_1001__2->SetEntries(203.8466);
   h_1001__2->SetStats(0);
   h_1001__2->SetLineColor(2);
   h_1001__2->SetMarkerColor(2);
   h_1001__2->SetMarkerStyle(20);
   h_1001__2->SetMarkerSize(1.5);
   h_1001__2->GetXaxis()->SetNdivisions(505);
   h_1001__2->GetXaxis()->SetLabelFont(132);
   h_1001__2->GetXaxis()->SetLabelOffset(0.015);
   h_1001__2->GetXaxis()->SetLabelSize(0.05);
   h_1001__2->GetXaxis()->SetTitleSize(-1);
   h_1001__2->GetXaxis()->SetTitleOffset(1);
   h_1001__2->GetXaxis()->SetTitleFont(132);
   h_1001__2->GetYaxis()->SetLabelFont(132);
   h_1001__2->GetYaxis()->SetLabelSize(0.05);
   h_1001__2->GetYaxis()->SetTitleSize(0.05);
   h_1001__2->GetYaxis()->SetTitleFont(132);
   h_1001__2->GetZaxis()->SetLabelFont(132);
   h_1001__2->GetZaxis()->SetLabelSize(0.05);
   h_1001__2->GetZaxis()->SetTitleSize(0.05);
   h_1001__2->GetZaxis()->SetTitleOffset(1);
   h_1001__2->GetZaxis()->SetTitleFont(132);
   h_1001__2->Draw("e1 same");
   TLine *line = new TLine(1.2,0,3.2,0);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3b.C <==
void j2k3pi_2k3pi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sat May 28 19:44:51 2022) by ROOT version 6.24/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",8,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.468675,-0.4390244,3.396386,3.219512);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h2k3pimc__1 = new TH1F("h2k3pimc__1","",35,1.7,3.3);
   h2k3pimc__1->SetMinimum(0);
   h2k3pimc__1->SetMaximum(3);
   h2k3pimc__1->SetStats(0);
   h2k3pimc__1->SetMarkerStyle(20);
   h2k3pimc__1->GetXaxis()->SetNdivisions(-404);
   h2k3pimc__1->GetXaxis()->SetLabelFont(132);
   h2k3pimc__1->GetXaxis()->SetLabelOffset(0.025);
   h2k3pimc__1->GetXaxis()->SetLabelSize(0.06);
   h2k3pimc__1->GetXaxis()->SetTitleSize(-1);
   h2k3pimc__1->GetXaxis()->SetTitleOffset(1);
   h2k3pimc__1->GetXaxis()->SetTitleFont(132);
   h2k3pimc__1->GetYaxis()->SetNdivisions(-605);
   h2k3pimc__1->GetYaxis()->SetLabelFont(132);
   h2k3pimc__1->GetYaxis()->SetLabelOffset(0.01);
   h2k3pimc__1->GetYaxis()->SetLabelSize(0.06);
   h2k3pimc__1->GetYaxis()->SetTitleSize(0.05);
   h2k3pimc__1->GetYaxis()->SetTitleFont(132);
   h2k3pimc__1->GetZaxis()->SetLabelFont(132);
   h2k3pimc__1->GetZaxis()->SetLabelSize(0.05);
   h2k3pimc__1->GetZaxis()->SetTitleSize(0.05);
   h2k3pimc__1->GetZaxis()->SetTitleOffset(1);
   h2k3pimc__1->GetZaxis()->SetTitleFont(132);
   h2k3pimc__1->Draw("");
   
   Double_t pspol_JpMUVU_Norm[m23456cPVM]_fx1[212] = {
   1.683984,
   1.684,
   1.7,
   1.716,
   1.732,
   1.748,
   1.764,
   1.78,
   1.796,
   1.812,
   1.828,
   1.844,
   1.86,
   1.876,
   1.892,
   1.908,
   1.924,
   1.94,
   1.956,
   1.972,
   1.988,
   2.004,
   2.02,
   2.036,
   2.052,
   2.068,
   2.084,
   2.1,
   2.116,
   2.132,
   2.148,
   2.164,
   2.18,
   2.196,
   2.212,
   2.228,
   2.244,
   2.26,
   2.276,
   2.292,
   2.308,
   2.324,
   2.34,
   2.356,
   2.372,
   2.388,
   2.404,
   2.42,
   2.436,
   2.452,
   2.468,
   2.484,
   2.5,
   2.516,
   2.532,
   2.548,
   2.564,
   2.58,
   2.596,
   2.612,
   2.628,
   2.636,
   2.644,
   2.652,
   2.66,
   2.668,
   2.676,
   2.684,
   2.692,
   2.7,
   2.708,
   2.716,
   2.724,
   2.732,
   2.74,
   2.748,
   2.756,
   2.764,
   2.772,
   2.78,
   2.788,
   2.796,
   2.804,
   2.812,
   2.82,
   2.828,
   2.836,
   2.844,
   2.852,
   2.86,
   2.868,
   2.876,
   2.884,
   2.892,
   2.9,
   2.908,
   2.916,
   2.924,
   2.932,
   2.94,
   2.948,
   2.956,
   2.964,
   2.972,
   2.98,
   2.988,
   2.996,
   3,
   3.004,
   3.008,
   3.012,
   3.016,
   3.02,
   3.024,
   3.028,
   3.032,
   3.036,
   3.04,
   3.044,
   3.048,
   3.052,
   3.056,
   3.06,
   3.064,
   3.068,
   3.072,
   3.076,
   3.08,
   3.084,
   3.088,
   3.092,
   3.096,
   3.1,
   3.104,
   3.108,
   3.112,
   3.114,
   3.116,
   3.118,
   3.12,
   3.122,
   3.124,
   3.126,
   3.128,
   3.13,
   3.132,
   3.134,
   3.136,
   3.138,
   3.14,
   3.142,
   3.144,
   3.146,
   3.148,
   3.15,
   3.152,
   3.153,
   3.154,
   3.155,
   3.156,
   3.157,
   3.158,
   3.159,
   3.16,
   3.161,
   3.162,
   3.163,
   3.164,
   3.165,
   3.166,
   3.167,
   3.168,
   3.1685,
   3.169,
   3.1695,
   3.17,
   3.1705,
   3.171,
   3.1715,
   3.172,
   3.1725,
   3.173,
   3.1735,
   3.174,
   3.17425,
   3.1745,
   3.17475,
   3.175,
   3.17525,
   3.1755,
   3.17575,
   3.176,
   3.17625,
   3.1765,
   3.17675,
   3.177,
   3.17725,
   3.1775,
   3.17775,
   3.178,
   3.18,
   3.188,
   3.204,
   3.22,
   3.236,
   3.252,
   3.268,
   3.284,
   3.3,
   3.3,
   3.316,
   3.316016};
   Double_t pspol_JpMUVU_Norm[m23456cPVM]_fy1[212] = {
   0,
   0.003650241,
   0.003650241,
   0.004701215,
   0.005972413,
   0.007493697,
   0.009296683,
   0.01141462,
   0.01388226,
   0.01673569,
   0.02001216,
   0.02374992,
   0.02798796,
   0.03276586,
   0.0381235,
   0.04410086,
   0.05073774,
   0.05807349,
   0.06614677,
   0.07499524,
   0.08465531,
   0.0951618,
   0.1065477,
   0.1188439,
   0.1320787,
   0.146278,
   0.1614644,
   0.1776572,
   0.1948726,
   0.2131224,
   0.2324147,
   0.2527534,
   0.2741375,
   0.2965616,
   0.3200153,
   0.3444831,
   0.3699443,
   0.3963728,
   0.4237371,
   0.452,
   0.481119,
   0.5110457,
   0.5417262,
   0.573101,
   0.6051051,
   0.6376681,
   0.6707142,
   0.7041626,
   0.7379273,
   0.7719179,
   0.8060393,
   0.8401922,
   0.8742735,
   0.9081766,
   0.9417917,
   0.9750061,
   1.007705,
   1.039771,
   1.071087,
   1.101533,
   1.130989,
   1.145309,
   1.159336,
   1.173056,
   1.186453,
   1.199514,
   1.212223,
   1.224566,
   1.236529,
   1.248096,
   1.259254,
   1.269988,
   1.280285,
   1.290131,
   1.299511,
   1.308413,
   1.316823,
   1.324727,
   1.332114,
   1.338969,
   1.34528,
   1.351034,
   1.356219,
   1.360822,
   1.36483,
   1.368231,
   1.371014,
   1.373164,
   1.374669,
   1.375516,
   1.375693,
   1.375185,
   1.373979,
   1.37206,
   1.369412,
   1.366021,
   1.361867,
   1.356934,
   1.351201,
   1.344648,
   1.337249,
   1.328981,
   1.319813,
   1.309715,
   1.298651,
   1.28658,
   1.273459,
   1.266489,
   1.259236,
   1.251693,
   1.243852,
   1.235704,
   1.227241,
   1.218452,
   1.209327,
   1.199854,
   1.19002,
   1.179814,
   1.169219,
   1.158221,
   1.146802,
   1.134945,
   1.122629,
   1.109832,
   1.096531,
   1.082699,
   1.068308,
   1.053326,
   1.037718,
   1.021445,
   1.004465,
   0.9867282,
   0.9681811,
   0.9487625,
   0.9284029,
   0.907023,
   0.8959225,
   0.8845315,
   0.8728365,
   0.8608224,
   0.8484733,
   0.8357717,
   0.8226983,
   0.8092324,
   0.7953508,
   0.7810283,
   0.7662368,
   0.7509452,
   0.7351184,
   0.7187174,
   0.7016978,
   0.6840092,
   0.6655937,
   0.6463844,
   0.6263033,
   0.6052583,
   0.5943407,
   0.5831392,
   0.5716364,
   0.5598128,
   0.5476468,
   0.5351144,
   0.5221882,
   0.5088374,
   0.4950266,
   0.4807152,
   0.4658561,
   0.4503939,
   0.4342632,
   0.4173852,
   0.399664,
   0.3809806,
   0.3712326,
   0.3611844,
   0.3508101,
   0.3400795,
   0.3289577,
   0.3174032,
   0.3053669,
   0.292789,
   0.2795962,
   0.2656966,
   0.2509726,
   0.2352692,
   0.2269871,
   0.2183748,
   0.2093917,
   0.1999875,
   0.1901,
   0.1796491,
   0.1685302,
   0.1566008,
   0.1436592,
   0.1294019,
   0.1133335,
   0.09453479,
   0.07086505,
   0.03315959,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(212,pspol_JpMUVU_Norm[m23456cPVM]_fx1,pspol_JpMUVU_Norm[m23456cPVM]_fy1);
   graph->SetName("pspol_JpMUVU_Norm[m23456cPVM]");
   graph->SetTitle("Projection of Phase space modulated by polynomial B2k3pi");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pspol_JpMUVU_NormoBm23456cPVMcB1 = new TH1F("Graph_pspol_JpMUVU_NormoBm23456cPVMcB1","Projection of Phase space modulated by polynomial B2k3pi",212,1.520781,3.479219);
   Graph_pspol_JpMUVU_NormoBm23456cPVMcB1->SetMinimum(0);
   Graph_pspol_JpMUVU_NormoBm23456cPVMcB1->SetMaximum(1.513262);
   Graph_pspol_JpMUVU_NormoBm23456cPVMcB1->SetDirectory(0);
   Graph_pspol_JpMUVU_NormoBm23456cPVMcB1->SetStats(0);
   Graph_pspol_JpMUVU_NormoBm23456cPVMcB1->SetMarkerStyle(20);
   Graph_pspol_JpMUVU_NormoBm23456cPVMcB1->GetXaxis()->SetNdivisions(505);
   Graph_pspol_JpMUVU_NormoBm23456cPVMcB1->GetXaxis()->SetLabelFont(132);
   Graph_pspol_JpMUVU_NormoBm23456cPVMcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_JpMUVU_NormoBm23456cPVMcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_JpMUVU_NormoBm23456cPVMcB1->GetXaxis()->SetTitleSize(-1);
   Graph_pspol_JpMUVU_NormoBm23456cPVMcB1->GetXaxis()->SetTitleOffset(1);
   Graph_pspol_JpMUVU_NormoBm23456cPVMcB1->GetXaxis()->SetTitleFont(132);
   Graph_pspol_JpMUVU_NormoBm23456cPVMcB1->GetYaxis()->SetLabelFont(132);
   Graph_pspol_JpMUVU_NormoBm23456cPVMcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_JpMUVU_NormoBm23456cPVMcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_pspol_JpMUVU_NormoBm23456cPVMcB1->GetYaxis()->SetTitleFont(132);
   Graph_pspol_JpMUVU_NormoBm23456cPVMcB1->GetZaxis()->SetLabelFont(132);
   Graph_pspol_JpMUVU_NormoBm23456cPVMcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_JpMUVU_NormoBm23456cPVMcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_pspol_JpMUVU_NormoBm23456cPVMcB1->GetZaxis()->SetTitleOffset(1);
   Graph_pspol_JpMUVU_NormoBm23456cPVMcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pspol_JpMUVU_Norm[m23456cPVM]1);
   
   graph->Draw("lc ");
   
   TH1F *h_1001__2 = new TH1F("h_1001__2","",7,1.8,3.2);
   h_1001__2->SetBinContent(1,0.0510773);
   h_1001__2->SetBinContent(2,0.1537056);
   h_1001__2->SetBinContent(3,0.4577214);
   h_1001__2->SetBinContent(4,0.4386992);
   h_1001__2->SetBinContent(5,1.105769);
   h_1001__2->SetBinContent(6,1.676225);
   h_1001__2->SetBinContent(7,1.116802);
   h_1001__2->SetBinError(1,0.07433915);
   h_1001__2->SetBinError(2,0.1221758);
   h_1001__2->SetBinError(3,0.2068481);
   h_1001__2->SetBinError(4,0.2205626);
   h_1001__2->SetBinError(5,0.3482708);
   h_1001__2->SetBinError(6,0.428861);
   h_1001__2->SetBinError(7,0.3413331);
   h_1001__2->SetEntries(46.85071);
   h_1001__2->SetStats(0);
   h_1001__2->SetLineColor(2);
   h_1001__2->SetMarkerColor(2);
   h_1001__2->SetMarkerStyle(20);
   h_1001__2->SetMarkerSize(1.5);
   h_1001__2->GetXaxis()->SetNdivisions(505);
   h_1001__2->GetXaxis()->SetLabelFont(132);
   h_1001__2->GetXaxis()->SetLabelOffset(0.015);
   h_1001__2->GetXaxis()->SetLabelSize(0.05);
   h_1001__2->GetXaxis()->SetTitleSize(-1);
   h_1001__2->GetXaxis()->SetTitleOffset(1);
   h_1001__2->GetXaxis()->SetTitleFont(132);
   h_1001__2->GetYaxis()->SetLabelFont(132);
   h_1001__2->GetYaxis()->SetLabelSize(0.05);
   h_1001__2->GetYaxis()->SetTitleSize(0.05);
   h_1001__2->GetYaxis()->SetTitleFont(132);
   h_1001__2->GetZaxis()->SetLabelFont(132);
   h_1001__2->GetZaxis()->SetLabelSize(0.05);
   h_1001__2->GetZaxis()->SetTitleSize(0.05);
   h_1001__2->GetZaxis()->SetTitleOffset(1);
   h_1001__2->GetZaxis()->SetTitleFont(132);
   h_1001__2->Draw("e1same");
   TLine *line = new TLine(1.8,0,3.2,0);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3c.C <==
void j7pi_7pi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sat May 28 19:24:16 2022) by ROOT version 6.24/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",8,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.239759,-0.7,3.408434,4.3);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h7pimc__1 = new TH1F("h7pimc__1","",30,1.5,3.3);
   h7pimc__1->SetMinimum(-0.1);
   h7pimc__1->SetMaximum(4);
   h7pimc__1->SetStats(0);
   h7pimc__1->SetMarkerStyle(20);
   h7pimc__1->GetXaxis()->SetNdivisions(-603);
   h7pimc__1->GetXaxis()->SetLabelFont(132);
   h7pimc__1->GetXaxis()->SetLabelOffset(0.025);
   h7pimc__1->GetXaxis()->SetLabelSize(0.06);
   h7pimc__1->GetXaxis()->SetTitleSize(-1);
   h7pimc__1->GetXaxis()->SetTitleOffset(1);
   h7pimc__1->GetXaxis()->SetTitleFont(132);
   h7pimc__1->GetYaxis()->SetNdivisions(50005);
   h7pimc__1->GetYaxis()->SetLabelFont(132);
   h7pimc__1->GetYaxis()->SetLabelOffset(0.01);
   h7pimc__1->GetYaxis()->SetLabelSize(0.06);
   h7pimc__1->GetYaxis()->SetTitleSize(0.05);
   h7pimc__1->GetYaxis()->SetTitleFont(132);
   h7pimc__1->GetZaxis()->SetLabelFont(132);
   h7pimc__1->GetZaxis()->SetLabelSize(0.05);
   h7pimc__1->GetZaxis()->SetTitleSize(0.05);
   h7pimc__1->GetZaxis()->SetTitleOffset(1);
   h7pimc__1->GetZaxis()->SetTitleFont(132);
   h7pimc__1->Draw("");
   
   Double_t pspol_FDGBCI_Norm[m2345678]_fx1[231] = {
   1.481982,
   1.482,
   1.5,
   1.518,
   1.536,
   1.554,
   1.572,
   1.59,
   1.608,
   1.626,
   1.644,
   1.662,
   1.68,
   1.698,
   1.716,
   1.734,
   1.752,
   1.77,
   1.788,
   1.806,
   1.824,
   1.842,
   1.86,
   1.878,
   1.896,
   1.914,
   1.932,
   1.95,
   1.968,
   1.986,
   2.004,
   2.022,
   2.04,
   2.058,
   2.076,
   2.094,
   2.112,
   2.13,
   2.148,
   2.166,
   2.184,
   2.202,
   2.22,
   2.229,
   2.238,
   2.247,
   2.256,
   2.265,
   2.274,
   2.283,
   2.292,
   2.301,
   2.31,
   2.319,
   2.328,
   2.337,
   2.346,
   2.355,
   2.364,
   2.373,
   2.382,
   2.391,
   2.4,
   2.409,
   2.418,
   2.427,
   2.436,
   2.445,
   2.454,
   2.463,
   2.472,
   2.49,
   2.508,
   2.526,
   2.544,
   2.562,
   2.58,
   2.598,
   2.616,
   2.634,
   2.652,
   2.67,
   2.688,
   2.706,
   2.724,
   2.733,
   2.742,
   2.751,
   2.76,
   2.769,
   2.778,
   2.787,
   2.796,
   2.805,
   2.814,
   2.823,
   2.832,
   2.841,
   2.85,
   2.859,
   2.868,
   2.877,
   2.886,
   2.8905,
   2.895,
   2.8995,
   2.904,
   2.9085,
   2.913,
   2.9175,
   2.922,
   2.9265,
   2.931,
   2.9355,
   2.94,
   2.9445,
   2.949,
   2.9535,
   2.958,
   2.9625,
   2.967,
   2.9715,
   2.976,
   2.9805,
   2.985,
   2.9895,
   2.994,
   2.9985,
   3.003,
   3.0075,
   3.012,
   3.0165,
   3.021,
   3.0255,
   3.03,
   3.0345,
   3.039,
   3.0435,
   3.048,
   3.0525,
   3.057,
   3.0615,
   3.066,
   3.0705,
   3.075,
   3.0795,
   3.084,
   3.0885,
   3.09075,
   3.093,
   3.09525,
   3.0975,
   3.09975,
   3.102,
   3.10425,
   3.1065,
   3.10875,
   3.111,
   3.11325,
   3.1155,
   3.11775,
   3.12,
   3.12225,
   3.1245,
   3.12675,
   3.129,
   3.13125,
   3.1335,
   3.13575,
   3.138,
   3.14025,
   3.1425,
   3.14475,
   3.147,
   3.14925,
   3.150375,
   3.1515,
   3.152625,
   3.15375,
   3.154875,
   3.156,
   3.157125,
   3.15825,
   3.159375,
   3.1605,
   3.161625,
   3.16275,
   3.163875,
   3.165,
   3.166125,
   3.166688,
   3.16725,
   3.167813,
   3.168375,
   3.168938,
   3.1695,
   3.170063,
   3.170625,
   3.171188,
   3.17175,
   3.172313,
   3.172875,
   3.173438,
   3.173719,
   3.174,
   3.174281,
   3.174562,
   3.174844,
   3.175125,
   3.175406,
   3.175687,
   3.175969,
   3.17625,
   3.176531,
   3.176812,
   3.177094,
   3.177375,
   3.177656,
   3.177937,
   3.1785,
   3.183,
   3.192,
   3.21,
   3.228,
   3.246,
   3.264,
   3.282,
   3.3,
   3.3,
   3.318,
   3.318018};
   Double_t pspol_FDGBCI_Norm[m2345678]_fy1[231] = {
   0,
   0.0005737781,
   0.0005737781,
   0.0007376905,
   0.0009399221,
   0.001187517,
   0.001488463,
   0.00185177,
   0.002287546,
   0.002807071,
   0.003422877,
   0.004148819,
   0.005000147,
   0.005993574,
   0.007147346,
   0.008481292,
   0.01001689,
   0.0117773,
   0.01378742,
   0.01607391,
   0.0186652,
   0.02159153,
   0.02488494,
   0.02857924,
   0.03270998,
   0.03731447,
   0.04243163,
   0.04810201,
   0.05436761,
   0.06127185,
   0.06885939,
   0.07717602,
   0.08626843,
   0.09618409,
   0.106971,
   0.1186774,
   0.1313516,
   0.1450417,
   0.1597952,
   0.1756585,
   0.1926771,
   0.2108944,
   0.2303522,
   0.2405584,
   0.2510892,
   0.2619489,
   0.2731416,
   0.2846714,
   0.2965419,
   0.3087565,
   0.3213184,
   0.3342304,
   0.3474951,
   0.3611145,
   0.3750906,
   0.3894248,
   0.404118,
   0.419171,
   0.4345838,
   0.4503563,
   0.4664876,
   0.4829764,
   0.4998211,
   0.5170191,
   0.5345677,
   0.5524632,
   0.5707017,
   0.5892783,
   0.6081875,
   0.6274234,
   0.646979,
   0.6870186,
   0.7282364,
   0.7705499,
   0.8138626,
   0.8580634,
   0.9030259,
   0.9486075,
   0.9946485,
   1.040971,
   1.087379,
   1.133657,
   1.179568,
   1.224855,
   1.269238,
   1.290997,
   1.312415,
   1.33345,
   1.354058,
   1.374196,
   1.393817,
   1.412872,
   1.431313,
   1.449087,
   1.466142,
   1.482422,
   1.497871,
   1.51243,
   1.526037,
   1.53863,
   1.550144,
   1.560511,
   1.569662,
   1.573758,
   1.577524,
   1.580948,
   1.584023,
   1.586737,
   1.589081,
   1.591044,
   1.592617,
   1.593789,
   1.594548,
   1.594885,
   1.594786,
   1.594242,
   1.593241,
   1.591769,
   1.589815,
   1.587366,
   1.58441,
   1.580932,
   1.576919,
   1.572357,
   1.567231,
   1.561526,
   1.555227,
   1.548317,
   1.540779,
   1.532597,
   1.523752,
   1.514225,
   1.503997,
   1.493046,
   1.481351,
   1.46889,
   1.455637,
   1.441567,
   1.426654,
   1.410867,
   1.394176,
   1.376547,
   1.357944,
   1.338327,
   1.317654,
   1.295877,
   1.272945,
   1.2488,
   1.236253,
   1.223378,
   1.210166,
   1.196606,
   1.182689,
   1.168403,
   1.153735,
   1.138674,
   1.123204,
   1.107311,
   1.090978,
   1.074187,
   1.05692,
   1.039154,
   1.020867,
   1.002033,
   0.9826232,
   0.9626065,
   0.9419476,
   0.9206068,
   0.8985396,
   0.8756953,
   0.8520158,
   0.8274342,
   0.8018726,
   0.7752395,
   0.7474262,
   0.7330371,
   0.7183018,
   0.7031994,
   0.6877066,
   0.6717972,
   0.6554418,
   0.6386072,
   0.6212554,
   0.6033427,
   0.5848189,
   0.565625,
   0.5456915,
   0.5249355,
   0.5032565,
   0.4805311,
   0.4687292,
   0.4566046,
   0.4441311,
   0.4312788,
   0.4180127,
   0.4042925,
   0.3900704,
   0.3752897,
   0.3598817,
   0.3437625,
   0.326827,
   0.3089414,
   0.2899302,
   0.2799315,
   0.2695557,
   0.2587576,
   0.2474819,
   0.2356601,
   0.2232055,
   0.2100056,
   0.1959099,
   0.180709,
   0.1640961,
   0.1455886,
   0.1243436,
   0.0986074,
   0.06310575,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(231,pspol_FDGBCI_Norm[m2345678]_fx1,pspol_FDGBCI_Norm[m2345678]_fy1);
   graph->SetName("pspol_FDGBCI_Norm[m2345678]");
   graph->SetTitle("Projection of Phase space modulated by polynomial B");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pspol_FDGBCI_NormoBm2345678cB1 = new TH1F("Graph_pspol_FDGBCI_NormoBm2345678cB1","Projection of Phase space modulated by polynomial B",231,1.298378,3.501622);
   Graph_pspol_FDGBCI_NormoBm2345678cB1->SetMinimum(0);
   Graph_pspol_FDGBCI_NormoBm2345678cB1->SetMaximum(1.754373);
   Graph_pspol_FDGBCI_NormoBm2345678cB1->SetDirectory(0);
   Graph_pspol_FDGBCI_NormoBm2345678cB1->SetStats(0);
   Graph_pspol_FDGBCI_NormoBm2345678cB1->SetMarkerStyle(20);
   Graph_pspol_FDGBCI_NormoBm2345678cB1->GetXaxis()->SetNdivisions(505);
   Graph_pspol_FDGBCI_NormoBm2345678cB1->GetXaxis()->SetLabelFont(132);
   Graph_pspol_FDGBCI_NormoBm2345678cB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_FDGBCI_NormoBm2345678cB1->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_FDGBCI_NormoBm2345678cB1->GetXaxis()->SetTitleSize(-1);
   Graph_pspol_FDGBCI_NormoBm2345678cB1->GetXaxis()->SetTitleOffset(1);
   Graph_pspol_FDGBCI_NormoBm2345678cB1->GetXaxis()->SetTitleFont(132);
   Graph_pspol_FDGBCI_NormoBm2345678cB1->GetYaxis()->SetLabelFont(132);
   Graph_pspol_FDGBCI_NormoBm2345678cB1->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_FDGBCI_NormoBm2345678cB1->GetYaxis()->SetTitleSize(0.05);
   Graph_pspol_FDGBCI_NormoBm2345678cB1->GetYaxis()->SetTitleFont(132);
   Graph_pspol_FDGBCI_NormoBm2345678cB1->GetZaxis()->SetLabelFont(132);
   Graph_pspol_FDGBCI_NormoBm2345678cB1->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_FDGBCI_NormoBm2345678cB1->GetZaxis()->SetTitleSize(0.05);
   Graph_pspol_FDGBCI_NormoBm2345678cB1->GetZaxis()->SetTitleOffset(1);
   Graph_pspol_FDGBCI_NormoBm2345678cB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pspol_FDGBCI_Norm[m2345678]1);
   
   graph->Draw("lc ");
   
   TH1F *h_1001__2 = new TH1F("h_1001__2","",6,2,3.2);
   h_1001__2->SetBinContent(1,-0.0379849);
   h_1001__2->SetBinContent(2,0.3407541);
   h_1001__2->SetBinContent(3,0.1357384);
   h_1001__2->SetBinContent(4,0.9932979);
   h_1001__2->SetBinContent(5,2.073241);
   h_1001__2->SetBinContent(6,1.494954);
   h_1001__2->SetBinError(1,0.03798491);
   h_1001__2->SetBinError(2,0.3407541);
   h_1001__2->SetBinError(3,0.3558649);
   h_1001__2->SetBinError(4,0.5415131);
   h_1001__2->SetBinError(5,0.8493548);
   h_1001__2->SetBinError(6,0.775087);
   h_1001__2->SetEntries(13.44378);
   h_1001__2->SetStats(0);
   h_1001__2->SetLineColor(2);
   h_1001__2->SetMarkerColor(2);
   h_1001__2->SetMarkerStyle(20);
   h_1001__2->SetMarkerSize(1.5);
   h_1001__2->GetXaxis()->SetNdivisions(505);
   h_1001__2->GetXaxis()->SetLabelFont(132);
   h_1001__2->GetXaxis()->SetLabelOffset(0.015);
   h_1001__2->GetXaxis()->SetLabelSize(0.05);
   h_1001__2->GetXaxis()->SetTitleSize(-1);
   h_1001__2->GetXaxis()->SetTitleOffset(1);
   h_1001__2->GetXaxis()->SetTitleFont(132);
   h_1001__2->GetYaxis()->SetLabelFont(132);
   h_1001__2->GetYaxis()->SetLabelSize(0.05);
   h_1001__2->GetYaxis()->SetTitleSize(0.05);
   h_1001__2->GetYaxis()->SetTitleFont(132);
   h_1001__2->GetZaxis()->SetLabelFont(132);
   h_1001__2->GetZaxis()->SetLabelSize(0.05);
   h_1001__2->GetZaxis()->SetTitleSize(0.05);
   h_1001__2->GetZaxis()->SetTitleOffset(1);
   h_1001__2->GetZaxis()->SetTitleFont(132);
   h_1001__2->Draw("e1 same");
   TLine *line = new TLine(2,0,3.2,0);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4a.C <==
void j5pi_3pi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue May 31 11:35:48 2022) by ROOT version 6.24/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",8,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.06144578,-0.4231707,2.950602,2.686585);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h3pimc__1 = new TH1F("h3pimc__1","",100,0.3,2.8);
   h3pimc__1->SetMinimum(-0.05);
   h3pimc__1->SetMaximum(2.5);
   h3pimc__1->SetStats(0);
   h3pimc__1->SetMarkerStyle(20);
   h3pimc__1->GetXaxis()->SetNdivisions(-505);
   h3pimc__1->GetXaxis()->SetLabelFont(132);
   h3pimc__1->GetXaxis()->SetLabelOffset(0.025);
   h3pimc__1->GetXaxis()->SetLabelSize(0.06);
   h3pimc__1->GetXaxis()->SetTitleSize(-1);
   h3pimc__1->GetXaxis()->SetTitleOffset(1);
   h3pimc__1->GetXaxis()->SetTitleFont(132);
   h3pimc__1->GetYaxis()->SetNdivisions(50006);
   h3pimc__1->GetYaxis()->SetLabelFont(132);
   h3pimc__1->GetYaxis()->SetLabelOffset(0.01);
   h3pimc__1->GetYaxis()->SetLabelSize(0.06);
   h3pimc__1->GetYaxis()->SetTitleSize(0.05);
   h3pimc__1->GetYaxis()->SetTitleFont(132);
   h3pimc__1->GetZaxis()->SetLabelFont(132);
   h3pimc__1->GetZaxis()->SetLabelSize(0.05);
   h3pimc__1->GetZaxis()->SetTitleSize(0.05);
   h3pimc__1->GetZaxis()->SetTitleOffset(1);
   h3pimc__1->GetZaxis()->SetTitleFont(132);
   h3pimc__1->Draw("");
   
   Double_t pspol_hYRWIj_Norm[m3pi]_fx1[210] = {
   0.274975,
   0.275,
   0.3,
   0.325,
   0.35,
   0.375,
   0.4,
   0.4125,
   0.41875,
   0.425,
   0.43125,
   0.4375,
   0.44375,
   0.45,
   0.45625,
   0.4625,
   0.46875,
   0.475,
   0.48125,
   0.4875,
   0.49375,
   0.5,
   0.5125,
   0.525,
   0.55,
   0.5625,
   0.575,
   0.5875,
   0.6,
   0.6125,
   0.625,
   0.65,
   0.6625,
   0.675,
   0.6875,
   0.7,
   0.70625,
   0.7125,
   0.71875,
   0.725,
   0.73125,
   0.7375,
   0.74375,
   0.75,
   0.75625,
   0.7625,
   0.76875,
   0.775,
   0.78125,
   0.7875,
   0.79375,
   0.8,
   0.80625,
   0.8125,
   0.81875,
   0.825,
   0.83125,
   0.8375,
   0.84375,
   0.85,
   0.85625,
   0.8625,
   0.875,
   0.8875,
   0.9,
   0.925,
   0.9375,
   0.95,
   0.9625,
   0.975,
   0.98125,
   0.9875,
   0.99375,
   1,
   1.00625,
   1.0125,
   1.01875,
   1.025,
   1.03125,
   1.0375,
   1.04375,
   1.05,
   1.05625,
   1.0625,
   1.06875,
   1.075,
   1.08125,
   1.0875,
   1.09375,
   1.1,
   1.10625,
   1.1125,
   1.11875,
   1.125,
   1.13125,
   1.1375,
   1.14375,
   1.15,
   1.15625,
   1.1625,
   1.16875,
   1.175,
   1.18125,
   1.1875,
   1.19375,
   1.2,
   1.20625,
   1.2125,
   1.21875,
   1.225,
   1.23125,
   1.2375,
   1.24375,
   1.25,
   1.25625,
   1.2625,
   1.26875,
   1.275,
   1.28125,
   1.2875,
   1.29375,
   1.3,
   1.30625,
   1.3125,
   1.31875,
   1.325,
   1.3375,
   1.35,
   1.3625,
   1.375,
   1.3875,
   1.4,
   1.425,
   1.45,
   1.4625,
   1.475,
   1.4875,
   1.5,
   1.5125,
   1.525,
   1.5375,
   1.55,
   1.5625,
   1.575,
   1.5875,
   1.6,
   1.6125,
   1.625,
   1.6375,
   1.65,
   1.6625,
   1.675,
   1.6875,
   1.7,
   1.7125,
   1.725,
   1.7375,
   1.75,
   1.7625,
   1.775,
   1.7875,
   1.8,
   1.8125,
   1.825,
   1.8375,
   1.85,
   1.8625,
   1.875,
   1.8875,
   1.9,
   1.9125,
   1.925,
   1.95,
   1.975,
   2,
   2.025,
   2.05,
   2.075,
   2.1,
   2.125,
   2.15,
   2.175,
   2.2,
   2.225,
   2.25,
   2.275,
   2.3,
   2.325,
   2.35,
   2.375,
   2.4,
   2.425,
   2.45,
   2.475,
   2.5,
   2.525,
   2.55,
   2.575,
   2.6,
   2.625,
   2.65,
   2.675,
   2.7,
   2.725,
   2.75,
   2.775,
   2.8,
   2.8,
   2.825,
   2.825025};
   Double_t pspol_hYRWIj_Norm[m3pi]_fy1[210] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1.045794e-08,
   0.0002864331,
   0.001177849,
   0.002714318,
   0.004914586,
   0.007779578,
   0.01129553,
   0.01543678,
   0.02016831,
   0.02544792,
   0.03122823,
   0.03745838,
   0.04408554,
   0.05105622,
   0.06581737,
   0.08133888,
   0.113289,
   0.1291884,
   0.1448016,
   0.1600404,
   0.1748829,
   0.1893675,
   0.2035846,
   0.2317831,
   0.2461223,
   0.2608902,
   0.2762976,
   0.2925525,
   0.3010601,
   0.3098527,
   0.3189522,
   0.3283795,
   0.3381537,
   0.3482922,
   0.3588108,
   0.3697232,
   0.3810415,
   0.3927752,
   0.4049323,
   0.4175181,
   0.4305362,
   0.4439877,
   0.4578717,
   0.4721851,
   0.4869225,
   0.5020765,
   0.5176377,
   0.5335945,
   0.5499334,
   0.5666391,
   0.5836945,
   0.6010805,
   0.6187765,
   0.6367606,
   0.673497,
   0.7110854,
   0.7493037,
   0.826672,
   0.8653199,
   0.9036005,
   0.9412558,
   0.9780309,
   0.9960106,
   1.013678,
   1.031003,
   1.047958,
   1.064514,
   1.080645,
   1.096324,
   1.111526,
   1.126229,
   1.140408,
   1.154043,
   1.167113,
   1.179599,
   1.191484,
   1.202751,
   1.213386,
   1.223375,
   1.232706,
   1.241368,
   1.249352,
   1.256651,
   1.263257,
   1.269166,
   1.274374,
   1.27888,
   1.282682,
   1.28578,
   1.288177,
   1.289876,
   1.290882,
   1.291199,
   1.290834,
   1.289797,
   1.288094,
   1.285738,
   1.282739,
   1.279109,
   1.274861,
   1.270008,
   1.264567,
   1.258552,
   1.251979,
   1.244865,
   1.237228,
   1.229086,
   1.220457,
   1.21136,
   1.201814,
   1.19184,
   1.181456,
   1.170684,
   1.159543,
   1.148054,
   1.136238,
   1.124114,
   1.111705,
   1.086107,
   1.059608,
   1.032367,
   1.004537,
   0.9762688,
   0.947705,
   0.8902245,
   0.8330806,
   0.8049033,
   0.7771132,
   0.7497909,
   0.7230075,
   0.6968241,
   0.6712924,
   0.646455,
   0.6223452,
   0.5989882,
   0.5764012,
   0.5545941,
   0.5335697,
   0.5133249,
   0.4938511,
   0.4751346,
   0.4571577,
   0.4398992,
   0.4233348,
   0.4074381,
   0.3921808,
   0.3775338,
   0.3634672,
   0.349951,
   0.3369556,
   0.324452,
   0.3124124,
   0.3008101,
   0.2896201,
   0.2788192,
   0.2683858,
   0.2583005,
   0.2485456,
   0.2391054,
   0.2299663,
   0.2211162,
   0.2125447,
   0.204243,
   0.1962036,
   0.1808872,
   0.1665545,
   0.153173,
   0.1407121,
   0.1291376,
   0.1184076,
   0.1084697,
   0.09925976,
   0.09070375,
   0.08271989,
   0.07522315,
   0.06813058,
   0.06136719,
   0.05487173,
   0.04860184,
   0.0425379,
   0.036685,
   0.03107266,
   0.02575217,
   0.02079128,
   0.01626679,
   0.01225536,
   0.008823334,
   0.006016704,
   0.003852253,
   0.002311242,
   0.001336814,
   0.000836093,
   0.000687592,
   0.0007538657,
   0.0008985282,
   0.001005691,
   0.0009987048,
   0.0008538923,
   0.0006040689,
   0.0006040689,
   0.0006040689,
   0};
   TGraph *graph = new TGraph(210,pspol_hYRWIj_Norm[m3pi]_fx1,pspol_hYRWIj_Norm[m3pi]_fy1);
   graph->SetName("pspol_hYRWIj_Norm[m3pi]");
   graph->SetTitle("Projection of Phase space modulated by polynomial B3pi");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pspol_hYRWIj_NormoBm3picB1 = new TH1F("Graph_pspol_hYRWIj_NormoBm3picB1","Projection of Phase space modulated by polynomial B3pi",210,0.01997,3.08003);
   Graph_pspol_hYRWIj_NormoBm3picB1->SetMinimum(0);
   Graph_pspol_hYRWIj_NormoBm3picB1->SetMaximum(1.420318);
   Graph_pspol_hYRWIj_NormoBm3picB1->SetDirectory(0);
   Graph_pspol_hYRWIj_NormoBm3picB1->SetStats(0);
   Graph_pspol_hYRWIj_NormoBm3picB1->SetMarkerStyle(20);
   Graph_pspol_hYRWIj_NormoBm3picB1->GetXaxis()->SetNdivisions(505);
   Graph_pspol_hYRWIj_NormoBm3picB1->GetXaxis()->SetLabelFont(132);
   Graph_pspol_hYRWIj_NormoBm3picB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_hYRWIj_NormoBm3picB1->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_hYRWIj_NormoBm3picB1->GetXaxis()->SetTitleSize(-1);
   Graph_pspol_hYRWIj_NormoBm3picB1->GetXaxis()->SetTitleOffset(1);
   Graph_pspol_hYRWIj_NormoBm3picB1->GetXaxis()->SetTitleFont(132);
   Graph_pspol_hYRWIj_NormoBm3picB1->GetYaxis()->SetLabelFont(132);
   Graph_pspol_hYRWIj_NormoBm3picB1->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_hYRWIj_NormoBm3picB1->GetYaxis()->SetTitleSize(0.05);
   Graph_pspol_hYRWIj_NormoBm3picB1->GetYaxis()->SetTitleFont(132);
   Graph_pspol_hYRWIj_NormoBm3picB1->GetZaxis()->SetLabelFont(132);
   Graph_pspol_hYRWIj_NormoBm3picB1->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_hYRWIj_NormoBm3picB1->GetZaxis()->SetTitleSize(0.05);
   Graph_pspol_hYRWIj_NormoBm3picB1->GetZaxis()->SetTitleOffset(1);
   Graph_pspol_hYRWIj_NormoBm3picB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pspol_hYRWIj_Norm[m3pi]1);
   
   graph->Draw("lc ");
   
   TH1F *h_1001__2 = new TH1F("h_1001__2","",12,0.4,2.8);
   h_1001__2->SetBinContent(1,0.08909191);
   h_1001__2->SetBinContent(2,0.2809069);
   h_1001__2->SetBinContent(3,0.7696604);
   h_1001__2->SetBinContent(4,1.187131);
   h_1001__2->SetBinContent(5,0.9776263);
   h_1001__2->SetBinContent(6,0.7588822);
   h_1001__2->SetBinContent(7,0.5605446);
   h_1001__2->SetBinContent(8,0.1626717);
   h_1001__2->SetBinContent(9,0.155292);
   h_1001__2->SetBinContent(10,0.04652438);
   h_1001__2->SetBinContent(11,0.01049392);
   h_1001__2->SetBinContent(12,0.001175238);
   h_1001__2->SetBinError(1,0.01847798);
   h_1001__2->SetBinError(2,0.03300583);
   h_1001__2->SetBinError(3,0.05474436);
   h_1001__2->SetBinError(4,0.06860839);
   h_1001__2->SetBinError(5,0.06401636);
   h_1001__2->SetBinError(6,0.05742483);
   h_1001__2->SetBinError(7,0.04921655);
   h_1001__2->SetBinError(8,0.0296927);
   h_1001__2->SetBinError(9,0.02935118);
   h_1001__2->SetBinError(10,0.01779018);
   h_1001__2->SetBinError(11,0.0093288);
   h_1001__2->SetBinError(12,0.003937352);
   h_1001__2->SetEntries(1183.991);
   h_1001__2->SetStats(0);
   h_1001__2->SetLineColor(2);
   h_1001__2->SetMarkerColor(2);
   h_1001__2->SetMarkerStyle(20);
   h_1001__2->SetMarkerSize(1.5);
   h_1001__2->GetXaxis()->SetNdivisions(505);
   h_1001__2->GetXaxis()->SetLabelFont(132);
   h_1001__2->GetXaxis()->SetLabelOffset(0.015);
   h_1001__2->GetXaxis()->SetLabelSize(0.05);
   h_1001__2->GetXaxis()->SetTitleSize(-1);
   h_1001__2->GetXaxis()->SetTitleOffset(1);
   h_1001__2->GetXaxis()->SetTitleFont(132);
   h_1001__2->GetYaxis()->SetLabelFont(132);
   h_1001__2->GetYaxis()->SetLabelSize(0.05);
   h_1001__2->GetYaxis()->SetTitleSize(0.05);
   h_1001__2->GetYaxis()->SetTitleFont(132);
   h_1001__2->GetZaxis()->SetLabelFont(132);
   h_1001__2->GetZaxis()->SetLabelSize(0.05);
   h_1001__2->GetZaxis()->SetTitleSize(0.05);
   h_1001__2->GetZaxis()->SetTitleOffset(1);
   h_1001__2->GetZaxis()->SetTitleFont(132);
   h_1001__2->Draw("e1 same");
   TLine *line = new TLine(0.4,0,2.8,0);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4b.C <==
void p3pi_3pi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sat May 28 18:12:46 2022) by ROOT version 6.24/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",8,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.1819277,-0.4073171,2.83253,2.153659);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h3pimc__1 = new TH1F("h3pimc__1","",100,0.5,2.7);
   h3pimc__1->SetMinimum(-0.1);
   h3pimc__1->SetMaximum(2);
   h3pimc__1->SetStats(0);
   h3pimc__1->SetMarkerStyle(20);
   h3pimc__1->GetXaxis()->SetNdivisions(-504);
   h3pimc__1->GetXaxis()->SetLabelFont(132);
   h3pimc__1->GetXaxis()->SetLabelOffset(0.025);
   h3pimc__1->GetXaxis()->SetLabelSize(0.06);
   h3pimc__1->GetXaxis()->SetTitleSize(-1);
   h3pimc__1->GetXaxis()->SetTitleOffset(1);
   h3pimc__1->GetXaxis()->SetTitleFont(132);
   h3pimc__1->GetYaxis()->SetLabelFont(132);
   h3pimc__1->GetYaxis()->SetLabelOffset(0.01);
   h3pimc__1->GetYaxis()->SetLabelSize(0.06);
   h3pimc__1->GetYaxis()->SetTitleSize(0.05);
   h3pimc__1->GetYaxis()->SetTitleFont(132);
   h3pimc__1->GetZaxis()->SetLabelFont(132);
   h3pimc__1->GetZaxis()->SetLabelSize(0.05);
   h3pimc__1->GetZaxis()->SetTitleSize(0.05);
   h3pimc__1->GetZaxis()->SetTitleOffset(1);
   h3pimc__1->GetZaxis()->SetTitleFont(132);
   h3pimc__1->Draw("");
   
   Double_t pspol_jZZuEa_Norm[m234cPVMJ]_fx1[243] = {
   0.477978,
   0.478,
   0.5,
   0.511,
   0.522,
   0.533,
   0.544,
   0.566,
   0.588,
   0.599,
   0.61,
   0.621,
   0.632,
   0.643,
   0.654,
   0.676,
   0.698,
   0.72,
   0.731,
   0.742,
   0.764,
   0.786,
   0.797,
   0.808,
   0.8135,
   0.819,
   0.8245,
   0.83,
   0.8355,
   0.841,
   0.8465,
   0.852,
   0.8575,
   0.863,
   0.8685,
   0.874,
   0.8795,
   0.885,
   0.8905,
   0.896,
   0.9015,
   0.907,
   0.9125,
   0.918,
   0.9235,
   0.929,
   0.9345,
   0.94,
   0.9455,
   0.951,
   0.9565,
   0.962,
   0.9675,
   0.973,
   0.9785,
   0.984,
   0.9895,
   0.995,
   1.0005,
   1.006,
   1.0115,
   1.017,
   1.0225,
   1.028,
   1.039,
   1.05,
   1.072,
   1.083,
   1.0885,
   1.094,
   1.0995,
   1.105,
   1.1105,
   1.116,
   1.1215,
   1.127,
   1.1325,
   1.138,
   1.1435,
   1.149,
   1.1545,
   1.16,
   1.1655,
   1.171,
   1.1765,
   1.17925,
   1.182,
   1.18475,
   1.1875,
   1.19025,
   1.193,
   1.19575,
   1.1985,
   1.20125,
   1.204,
   1.20675,
   1.2095,
   1.21225,
   1.215,
   1.21775,
   1.2205,
   1.22325,
   1.226,
   1.22875,
   1.2315,
   1.23425,
   1.237,
   1.23975,
   1.2425,
   1.248,
   1.2535,
   1.259,
   1.2645,
   1.27,
   1.2755,
   1.281,
   1.2865,
   1.292,
   1.2975,
   1.303,
   1.3085,
   1.314,
   1.3195,
   1.325,
   1.3305,
   1.336,
   1.3415,
   1.347,
   1.3525,
   1.358,
   1.3635,
   1.369,
   1.38,
   1.391,
   1.402,
   1.424,
   1.435,
   1.446,
   1.457,
   1.468,
   1.4735,
   1.479,
   1.4845,
   1.49,
   1.4955,
   1.501,
   1.5065,
   1.512,
   1.5175,
   1.523,
   1.5285,
   1.534,
   1.5395,
   1.545,
   1.5505,
   1.556,
   1.5615,
   1.567,
   1.578,
   1.589,
   1.6,
   1.611,
   1.622,
   1.633,
   1.644,
   1.655,
   1.666,
   1.688,
   1.71,
   1.732,
   1.754,
   1.776,
   1.798,
   1.82,
   1.842,
   1.853,
   1.864,
   1.875,
   1.886,
   1.897,
   1.908,
   1.93,
   1.952,
   1.974,
   1.996,
   2.018,
   2.04,
   2.062,
   2.084,
   2.106,
   2.128,
   2.15,
   2.172,
   2.194,
   2.216,
   2.238,
   2.26,
   2.282,
   2.304,
   2.326,
   2.348,
   2.37,
   2.392,
   2.414,
   2.436,
   2.458,
   2.48,
   2.491,
   2.502,
   2.513,
   2.5185,
   2.524,
   2.5295,
   2.535,
   2.5405,
   2.546,
   2.5515,
   2.557,
   2.5625,
   2.568,
   2.57075,
   2.5735,
   2.57625,
   2.579,
   2.58175,
   2.583125,
   2.5845,
   2.585875,
   2.586563,
   2.58725,
   2.587594,
   2.587938,
   2.588281,
   2.588625,
   2.59,
   2.612,
   2.634,
   2.656,
   2.678,
   2.7,
   2.7,
   2.722,
   2.722022};
   Double_t pspol_jZZuEa_Norm[m234cPVMJ]_fy1[243] = {
   0,
   7.638859e-05,
   7.638859e-05,
   0.001388411,
   0.002259776,
   0.002622452,
   0.002512411,
   0.001380256,
   0.0001949251,
   4.245902e-06,
   0.000246135,
   0.0009869094,
   0.002243159,
   0.003984203,
   0.006138524,
   0.01125511,
   0.01660285,
   0.02126419,
   0.02315922,
   0.02474669,
   0.0272329,
   0.02969123,
   0.03142175,
   0.03384164,
   0.03540472,
   0.0372567,
   0.03943905,
   0.04199398,
   0.04496414,
   0.04839225,
   0.05232085,
   0.05679192,
   0.06184657,
   0.06752478,
   0.07386504,
   0.08090405,
   0.08867649,
   0.09721471,
   0.1065485,
   0.1167047,
   0.1277074,
   0.1395772,
   0.1523313,
   0.1659834,
   0.1805436,
   0.1960179,
   0.2124086,
   0.2297138,
   0.2479279,
   0.2670409,
   0.2870388,
   0.3079039,
   0.3296141,
   0.3521435,
   0.3754626,
   0.3995379,
   0.4243325,
   0.4498059,
   0.4759145,
   0.5026114,
   0.5298471,
   0.5575691,
   0.5857226,
   0.6142505,
   0.6721916,
   0.7309006,
   0.8485653,
   0.9064736,
   0.9349684,
   0.9630719,
   0.9907213,
   1.017856,
   1.044415,
   1.070342,
   1.09558,
   1.120077,
   1.143781,
   1.166644,
   1.18862,
   1.209666,
   1.229742,
   1.248813,
   1.266844,
   1.283807,
   1.299673,
   1.307188,
   1.31442,
   1.321368,
   1.328029,
   1.334402,
   1.340484,
   1.346274,
   1.351771,
   1.356975,
   1.361883,
   1.366496,
   1.370814,
   1.374835,
   1.378561,
   1.381992,
   1.385127,
   1.387968,
   1.390516,
   1.392772,
   1.394737,
   1.396413,
   1.397801,
   1.398904,
   1.399723,
   1.40052,
   1.400212,
   1.398824,
   1.39638,
   1.39291,
   1.388444,
   1.383014,
   1.376656,
   1.369406,
   1.361304,
   1.352387,
   1.342699,
   1.33228,
   1.321174,
   1.309426,
   1.297079,
   1.284179,
   1.270771,
   1.2569,
   1.242611,
   1.227949,
   1.212959,
   1.197685,
   1.166453,
   1.134589,
   1.102407,
   1.038247,
   1.006782,
   0.9760219,
   0.9461517,
   0.9173252,
   0.9033432,
   0.8896659,
   0.8763042,
   0.8632669,
   0.8505612,
   0.8381923,
   0.8261641,
   0.8144785,
   0.8031362,
   0.7921361,
   0.7814759,
   0.771152,
   0.7611594,
   0.7514921,
   0.7421431,
   0.7331041,
   0.7243664,
   0.7159202,
   0.6998599,
   0.6848337,
   0.6707454,
   0.6574955,
   0.6449833,
   0.6331103,
   0.6217817,
   0.6109089,
   0.6004109,
   0.5802618,
   0.5608842,
   0.542002,
   0.5235078,
   0.5054391,
   0.48794,
   0.4712144,
   0.4554762,
   0.4480354,
   0.4409029,
   0.4340889,
   0.4275973,
   0.4214251,
   0.4155624,
   0.4046912,
   0.3947735,
   0.3855171,
   0.3765822,
   0.3676231,
   0.3583322,
   0.3484806,
   0.337948,
   0.3267388,
   0.3149796,
   0.3028984,
   0.2907869,
   0.2789505,
   0.2676533,
   0.2570683,
   0.2472396,
   0.2380689,
   0.2293289,
   0.2207063,
   0.2118684,
   0.2025389,
   0.192563,
   0.1819334,
   0.1707469,
   0.1590696,
   0.1467005,
   0.1400447,
   0.1328604,
   0.1249084,
   0.120551,
   0.1158805,
   0.1108476,
   0.1053989,
   0.09947683,
   0.09301959,
   0.08596041,
   0.07822512,
   0.06972587,
   0.060345,
   0.05526932,
   0.04988993,
   0.04414766,
   0.03794121,
   0.03107287,
   0.02726513,
   0.02306512,
   0.01822026,
   0.0153759,
   0.01199689,
   0.009942409,
   0.007387242,
   0.003330723,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(243,pspol_jZZuEa_Norm[m234cPVMJ]_fx1,pspol_jZZuEa_Norm[m234cPVMJ]_fy1);
   graph->SetName("pspol_jZZuEa_Norm[m234cPVMJ]");
   graph->SetTitle("Projection of Phase space modulated by polynomial B");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pspol_jZZuEa_NormoBm234cPVMJcB1 = new TH1F("Graph_pspol_jZZuEa_NormoBm234cPVMJcB1","Projection of Phase space modulated by polynomial B",243,0.2535736,2.946426);
   Graph_pspol_jZZuEa_NormoBm234cPVMJcB1->SetMinimum(0);
   Graph_pspol_jZZuEa_NormoBm234cPVMJcB1->SetMaximum(1.540572);
   Graph_pspol_jZZuEa_NormoBm234cPVMJcB1->SetDirectory(0);
   Graph_pspol_jZZuEa_NormoBm234cPVMJcB1->SetStats(0);
   Graph_pspol_jZZuEa_NormoBm234cPVMJcB1->SetMarkerStyle(20);
   Graph_pspol_jZZuEa_NormoBm234cPVMJcB1->GetXaxis()->SetNdivisions(505);
   Graph_pspol_jZZuEa_NormoBm234cPVMJcB1->GetXaxis()->SetLabelFont(132);
   Graph_pspol_jZZuEa_NormoBm234cPVMJcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_jZZuEa_NormoBm234cPVMJcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_jZZuEa_NormoBm234cPVMJcB1->GetXaxis()->SetTitleSize(-1);
   Graph_pspol_jZZuEa_NormoBm234cPVMJcB1->GetXaxis()->SetTitleOffset(1);
   Graph_pspol_jZZuEa_NormoBm234cPVMJcB1->GetXaxis()->SetTitleFont(132);
   Graph_pspol_jZZuEa_NormoBm234cPVMJcB1->GetYaxis()->SetLabelFont(132);
   Graph_pspol_jZZuEa_NormoBm234cPVMJcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_jZZuEa_NormoBm234cPVMJcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_pspol_jZZuEa_NormoBm234cPVMJcB1->GetYaxis()->SetTitleFont(132);
   Graph_pspol_jZZuEa_NormoBm234cPVMJcB1->GetZaxis()->SetLabelFont(132);
   Graph_pspol_jZZuEa_NormoBm234cPVMJcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_jZZuEa_NormoBm234cPVMJcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_pspol_jZZuEa_NormoBm234cPVMJcB1->GetZaxis()->SetTitleOffset(1);
   Graph_pspol_jZZuEa_NormoBm234cPVMJcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pspol_jZZuEa_Norm[m234cPVMJ]1);
   
   graph->Draw("lc ");
   
   TH1F *h_1001__2 = new TH1F("h_1001__2","",10,0.6,2.6);
   h_1001__2->SetBinContent(1,-0.01306023);
   h_1001__2->SetBinContent(2,0.1582242);
   h_1001__2->SetBinContent(3,0.9325761);
   h_1001__2->SetBinContent(4,0.8639288);
   h_1001__2->SetBinContent(5,0.09268653);
   h_1001__2->SetBinContent(6,0.7306435);
   h_1001__2->SetBinContent(7,0.6656074);
   h_1001__2->SetBinContent(8,1.036641);
   h_1001__2->SetBinContent(9,0.4577193);
   h_1001__2->SetBinContent(10,0.07503332);
   h_1001__2->SetBinError(1,0.01016696);
   h_1001__2->SetBinError(2,0.1651679);
   h_1001__2->SetBinError(3,0.4913696);
   h_1001__2->SetBinError(4,0.3951119);
   h_1001__2->SetBinError(5,0.2559618);
   h_1001__2->SetBinError(6,0.4464445);
   h_1001__2->SetBinError(7,0.4058714);
   h_1001__2->SetBinError(8,0.3855756);
   h_1001__2->SetBinError(9,0.2815192);
   h_1001__2->SetBinError(10,0.1408412);
   h_1001__2->SetEntries(22.68068);
   h_1001__2->SetStats(0);
   h_1001__2->SetLineColor(2);
   h_1001__2->SetMarkerColor(2);
   h_1001__2->SetMarkerStyle(20);
   h_1001__2->SetMarkerSize(1.5);
   h_1001__2->GetXaxis()->SetNdivisions(505);
   h_1001__2->GetXaxis()->SetLabelFont(132);
   h_1001__2->GetXaxis()->SetLabelOffset(0.015);
   h_1001__2->GetXaxis()->SetLabelSize(0.05);
   h_1001__2->GetXaxis()->SetTitleSize(-1);
   h_1001__2->GetXaxis()->SetTitleOffset(1);
   h_1001__2->GetXaxis()->SetTitleFont(132);
   h_1001__2->GetYaxis()->SetLabelFont(132);
   h_1001__2->GetYaxis()->SetLabelSize(0.05);
   h_1001__2->GetYaxis()->SetTitleSize(0.05);
   h_1001__2->GetYaxis()->SetTitleFont(132);
   h_1001__2->GetZaxis()->SetLabelFont(132);
   h_1001__2->GetZaxis()->SetLabelSize(0.05);
   h_1001__2->GetZaxis()->SetTitleSize(0.05);
   h_1001__2->GetZaxis()->SetTitleOffset(1);
   h_1001__2->GetZaxis()->SetTitleFont(132);
   h_1001__2->Draw("e1 same");
   TLine *line = new TLine(0.6,0,2.6,0);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5a.C <==
void res_j5pi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue Jun  7 18:56:03 2022) by ROOT version 6.24/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",759,164,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.06807229,-36.58537,2.58253,268.2927);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_49e50d280__3 = new TH1D("frame_49e50d280__3","A RooPlot of \"m25cPVM*1\"",44,0.25,2.45);
   frame_49e50d280__3->SetBinContent(1,178.2475);
   frame_49e50d280__3->SetMinimum(0);
   frame_49e50d280__3->SetMaximum(250);
   frame_49e50d280__3->SetEntries(1);
   frame_49e50d280__3->SetDirectory(0);
   frame_49e50d280__3->SetStats(0);
   frame_49e50d280__3->SetMarkerStyle(20);
   frame_49e50d280__3->GetXaxis()->SetNdivisions(-504);
   frame_49e50d280__3->GetXaxis()->SetLabelFont(132);
   frame_49e50d280__3->GetXaxis()->SetLabelOffset(0.025);
   frame_49e50d280__3->GetXaxis()->SetLabelSize(0.06);
   frame_49e50d280__3->GetXaxis()->SetTitleSize(-1);
   frame_49e50d280__3->GetXaxis()->SetTitleOffset(1);
   frame_49e50d280__3->GetXaxis()->SetTitleFont(132);
   frame_49e50d280__3->GetYaxis()->SetNdivisions(-505);
   frame_49e50d280__3->GetYaxis()->SetLabelFont(132);
   frame_49e50d280__3->GetYaxis()->SetLabelOffset(0.01);
   frame_49e50d280__3->GetYaxis()->SetLabelSize(0.06);
   frame_49e50d280__3->GetYaxis()->SetTitleSize(0.05);
   frame_49e50d280__3->GetYaxis()->SetTitleFont(132);
   frame_49e50d280__3->GetZaxis()->SetLabelFont(132);
   frame_49e50d280__3->GetZaxis()->SetLabelSize(0.05);
   frame_49e50d280__3->GetZaxis()->SetTitleSize(0.05);
   frame_49e50d280__3->GetZaxis()->SetTitleOffset(1);
   frame_49e50d280__3->GetZaxis()->SetTitleFont(132);
   frame_49e50d280__3->Draw("FUNC");
   
   Double_t fit1d_hJxrbB_Norm[mpipi]_Comp[pspol_voCFRr]_fx2[215] = {
   0.19995,
   0.2,
   0.25,
   0.275,
   0.278125,
   0.2789063,
   0.2792969,
   0.2796875,
   0.2800781,
   0.2804687,
   0.2808594,
   0.28125,
   0.2816406,
   0.2820313,
   0.2824219,
   0.2828125,
   0.2832031,
   0.2835937,
   0.2839844,
   0.284375,
   0.2847656,
   0.2851562,
   0.2855469,
   0.2859375,
   0.2863281,
   0.2867187,
   0.2871094,
   0.2875,
   0.2882812,
   0.2890625,
   0.2898437,
   0.290625,
   0.2914062,
   0.2921875,
   0.2929687,
   0.29375,
   0.2945312,
   0.2953125,
   0.2960937,
   0.296875,
   0.2976563,
   0.2984375,
   0.2992187,
   0.3,
   0.3007812,
   0.3015625,
   0.303125,
   0.3046875,
   0.30625,
   0.3078125,
   0.309375,
   0.3109375,
   0.3125,
   0.3140625,
   0.315625,
   0.3171875,
   0.31875,
   0.3203125,
   0.321875,
   0.3234375,
   0.325,
   0.3265625,
   0.328125,
   0.3296875,
   0.33125,
   0.3328125,
   0.334375,
   0.3359375,
   0.3375,
   0.3390625,
   0.340625,
   0.34375,
   0.346875,
   0.35,
   0.353125,
   0.35625,
   0.359375,
   0.3625,
   0.365625,
   0.36875,
   0.371875,
   0.375,
   0.378125,
   0.38125,
   0.384375,
   0.3875,
   0.390625,
   0.39375,
   0.396875,
   0.4,
   0.403125,
   0.40625,
   0.409375,
   0.4125,
   0.415625,
   0.41875,
   0.421875,
   0.425,
   0.428125,
   0.43125,
   0.434375,
   0.4375,
   0.44375,
   0.45,
   0.45625,
   0.4625,
   0.46875,
   0.475,
   0.48125,
   0.4875,
   0.49375,
   0.5,
   0.50625,
   0.5125,
   0.51875,
   0.525,
   0.53125,
   0.5375,
   0.54375,
   0.55,
   0.55625,
   0.5625,
   0.56875,
   0.575,
   0.5875,
   0.6,
   0.6125,
   0.625,
   0.6375,
   0.65,
   0.6625,
   0.675,
   0.7,
   0.75,
   0.775,
   0.8,
   0.825,
   0.85,
   0.8625,
   0.875,
   0.8875,
   0.9,
   0.9125,
   0.925,
   0.9375,
   0.95,
   0.9625,
   0.975,
   0.9875,
   1,
   1.0125,
   1.025,
   1.0375,
   1.05,
   1.0625,
   1.075,
   1.0875,
   1.1,
   1.1125,
   1.125,
   1.1375,
   1.15,
   1.1625,
   1.175,
   1.1875,
   1.2,
   1.2125,
   1.225,
   1.2375,
   1.25,
   1.2625,
   1.275,
   1.2875,
   1.3,
   1.3125,
   1.325,
   1.3375,
   1.35,
   1.3625,
   1.375,
   1.3875,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.775,
   1.8,
   1.825,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.45,
   2.5,
   2.50005};
   Double_t fit1d_hJxrbB_Norm[mpipi]_Comp[pspol_voCFRr]_fy2[215] = {
   0,
   0,
   0,
   0,
   0,
   0,
   4.323061,
   8.08275,
   10.57319,
   12.57275,
   14.28902,
   15.81452,
   17.20011,
   18.47729,
   19.66721,
   20.78487,
   21.84138,
   22.84524,
   23.80311,
   24.72036,
   25.60135,
   26.44973,
   27.26854,
   28.06039,
   28.82749,
   29.57179,
   30.29497,
   30.99852,
   32.35184,
   33.64066,
   34.87219,
   36.05236,
   37.1861,
   38.27758,
   39.33036,
   40.34753,
   41.33175,
   42.28537,
   43.21046,
   44.10884,
   44.98216,
   45.83188,
   46.65935,
   47.46574,
   48.25217,
   49.01962,
   50.50116,
   51.91682,
   53.27211,
   54.57176,
   55.81991,
   57.02016,
   58.1757,
   59.28936,
   60.36368,
   61.40091,
   62.40312,
   63.37215,
   64.3097,
   65.21732,
   66.09642,
   66.9483,
   67.77416,
   68.57512,
   69.3522,
   70.10637,
   70.83852,
   71.54948,
   72.24003,
   72.91092,
   73.56281,
   74.8122,
   75.99296,
   77.10933,
   78.16516,
   79.16388,
   80.10864,
   81.00229,
   81.84746,
   82.64656,
   83.40179,
   84.11521,
   84.78872,
   85.42409,
   86.02297,
   86.58689,
   87.11731,
   87.61557,
   88.08294,
   88.52063,
   88.92976,
   89.31141,
   89.66658,
   89.99624,
   90.3013,
   90.58262,
   90.84102,
   91.07729,
   91.29219,
   91.48641,
   91.66066,
   91.81557,
   92.0699,
   92.2541,
   92.37252,
   92.42917,
   92.42778,
   92.3718,
   92.26447,
   92.10879,
   91.90758,
   91.66349,
   91.379,
   91.05645,
   90.69804,
   90.30583,
   89.88181,
   89.42781,
   88.94559,
   88.43683,
   87.9031,
   87.34589,
   86.76664,
   86.1667,
   84.90984,
   83.58493,
   82.2007,
   80.76512,
   79.28544,
   77.76831,
   76.21981,
   74.6455,
   71.43946,
   64.916,
   61.65438,
   58.42274,
   55.239,
   52.11805,
   50.58506,
   49.07218,
   47.5806,
   46.11138,
   44.66548,
   43.24372,
   41.84684,
   40.47549,
   39.13023,
   37.81152,
   36.51978,
   35.25532,
   34.01841,
   32.80924,
   31.62796,
   30.47464,
   29.34933,
   28.25202,
   27.18264,
   26.1411,
   25.12727,
   24.14098,
   23.18202,
   22.25017,
   21.34515,
   20.4667,
   19.6145,
   18.78821,
   17.9875,
   17.21199,
   16.46129,
   15.73502,
   15.03275,
   14.35407,
   13.69854,
   13.06572,
   12.45515,
   11.86639,
   11.29896,
   10.7524,
   10.22623,
   9.719989,
   9.233193,
   8.765365,
   7.884701,
   7.074182,
   6.330016,
   5.648457,
   5.025821,
   4.458495,
   3.942957,
   3.475782,
   3.053649,
   2.673356,
   2.331819,
   2.026078,
   1.753306,
   1.510806,
   1.296014,
   1.106504,
   0.9399807,
   0.7942871,
   0.5574166,
   0.3812474,
   0.2531454,
   0.1623746,
   0.09996233,
   0.05854782,
   0.03221982,
   0.01634692,
   0.007405434,
   0.002808636,
   0.0007408702,
   4.388214e-08,
   4.388214e-08,
   4.388214e-08,
   0};
   TGraph *graph = new TGraph(215,fit1d_hJxrbB_Norm[mpipi]_Comp[pspol_voCFRr]_fx2,fit1d_hJxrbB_Norm[mpipi]_Comp[pspol_voCFRr]_fy2);
   graph->SetName("fit1d_hJxrbB_Norm[mpipi]_Comp[pspol_voCFRr]");
   graph->SetTitle("Projection of Fit1D FitBW0");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBpspol_voCFRrcB2 = new TH1F("Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBpspol_voCFRrcB2","Projection of Fit1D FitBW0",215,0,2.73006);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBpspol_voCFRrcB2->SetMinimum(0);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBpspol_voCFRrcB2->SetMaximum(101.6721);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBpspol_voCFRrcB2->SetDirectory(0);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBpspol_voCFRrcB2->SetStats(0);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBpspol_voCFRrcB2->SetMarkerStyle(20);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBpspol_voCFRrcB2->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBpspol_voCFRrcB2->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBpspol_voCFRrcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBpspol_voCFRrcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBpspol_voCFRrcB2->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBpspol_voCFRrcB2->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBpspol_voCFRrcB2->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBpspol_voCFRrcB2->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBpspol_voCFRrcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBpspol_voCFRrcB2->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBpspol_voCFRrcB2->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBpspol_voCFRrcB2->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBpspol_voCFRrcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBpspol_voCFRrcB2->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBpspol_voCFRrcB2->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBpspol_voCFRrcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_hJxrbB_Norm[mpipi]_Comp[pspol_voCFRr]2);
   
   graph->Draw("l");
   
   Double_t fit1d_hJxrbB_Norm[mpipi]_Comp[rbw]_fx3[258] = {
   0.25,
   0.25,
   0.275,
   0.2875,
   0.3,
   0.325,
   0.35,
   0.375,
   0.3875,
   0.4,
   0.4125,
   0.425,
   0.4375,
   0.45,
   0.4625,
   0.475,
   0.4875,
   0.5,
   0.50625,
   0.5125,
   0.51875,
   0.525,
   0.53125,
   0.5375,
   0.54375,
   0.55,
   0.55625,
   0.5625,
   0.56875,
   0.575,
   0.58125,
   0.5875,
   0.590625,
   0.59375,
   0.596875,
   0.6,
   0.603125,
   0.60625,
   0.609375,
   0.6125,
   0.615625,
   0.61875,
   0.621875,
   0.625,
   0.628125,
   0.63125,
   0.634375,
   0.6375,
   0.640625,
   0.64375,
   0.646875,
   0.65,
   0.653125,
   0.65625,
   0.659375,
   0.6625,
   0.665625,
   0.6671875,
   0.66875,
   0.6703125,
   0.671875,
   0.6734375,
   0.675,
   0.6765625,
   0.678125,
   0.6796875,
   0.68125,
   0.6828125,
   0.684375,
   0.6859375,
   0.6875,
   0.6890625,
   0.690625,
   0.6921875,
   0.69375,
   0.6953125,
   0.696875,
   0.6984375,
   0.7,
   0.7015625,
   0.703125,
   0.7046875,
   0.70625,
   0.7078125,
   0.709375,
   0.7125,
   0.715625,
   0.71875,
   0.725,
   0.728125,
   0.73125,
   0.734375,
   0.7359375,
   0.7375,
   0.7390625,
   0.740625,
   0.7421875,
   0.74375,
   0.7453125,
   0.746875,
   0.7484375,
   0.75,
   0.7515625,
   0.753125,
   0.7546875,
   0.75625,
   0.7570313,
   0.7578125,
   0.7585937,
   0.759375,
   0.7601562,
   0.7609375,
   0.7617188,
   0.7625,
   0.7632812,
   0.7640625,
   0.7648438,
   0.765625,
   0.7664062,
   0.7671875,
   0.7679688,
   0.76875,
   0.7695312,
   0.7703125,
   0.7710938,
   0.771875,
   0.7726563,
   0.7734375,
   0.7742187,
   0.775,
   0.7757813,
   0.7765625,
   0.7773438,
   0.778125,
   0.7796875,
   0.78125,
   0.7828125,
   0.784375,
   0.7859375,
   0.7875,
   0.7890625,
   0.790625,
   0.7921875,
   0.79375,
   0.7953125,
   0.796875,
   0.7984375,
   0.8,
   0.8015625,
   0.803125,
   0.80625,
   0.809375,
   0.8125,
   0.81875,
   0.821875,
   0.825,
   0.828125,
   0.83125,
   0.834375,
   0.8375,
   0.8390625,
   0.840625,
   0.8421875,
   0.84375,
   0.8453125,
   0.846875,
   0.8484375,
   0.85,
   0.8515625,
   0.853125,
   0.85625,
   0.859375,
   0.8625,
   0.865625,
   0.86875,
   0.871875,
   0.875,
   0.878125,
   0.88125,
   0.884375,
   0.8875,
   0.890625,
   0.89375,
   0.896875,
   0.9,
   0.903125,
   0.90625,
   0.909375,
   0.9125,
   0.915625,
   0.91875,
   0.921875,
   0.925,
   0.928125,
   0.93125,
   0.934375,
   0.9375,
   0.940625,
   0.94375,
   0.946875,
   0.95,
   0.95625,
   0.9625,
   0.96875,
   0.975,
   0.98125,
   0.9875,
   0.99375,
   1,
   1.00625,
   1.0125,
   1.01875,
   1.025,
   1.03125,
   1.0375,
   1.04375,
   1.05,
   1.0625,
   1.075,
   1.0875,
   1.1,
   1.1125,
   1.125,
   1.1375,
   1.15,
   1.1625,
   1.175,
   1.2,
   1.225,
   1.25,
   1.275,
   1.3,
   1.325,
   1.35,
   1.4,
   1.45,
   1.5,
   1.55,
   1.6,
   1.65,
   1.7,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.45,
   2.45};
   Double_t fit1d_hJxrbB_Norm[mpipi]_Comp[rbw]_fy3[258] = {
   0,
   0,
   0,
   0.0115411,
   0.04734197,
   0.1673963,
   0.3497698,
   0.6010813,
   0.7563443,
   0.9340959,
   1.136942,
   1.368011,
   1.631053,
   1.930572,
   2.271982,
   2.661824,
   3.108023,
   3.620232,
   3.904685,
   4.210269,
   4.538892,
   4.892677,
   5.273987,
   5.685463,
   6.130051,
   6.611052,
   7.132163,
   7.697538,
   8.311841,
   8.980323,
   9.708902,
   10.50425,
   10.92928,
   11.37391,
   11.83922,
   12.32638,
   12.83662,
   13.37127,
   13.93172,
   14.51945,
   15.13604,
   15.78317,
   16.46261,
   17.17623,
   17.92605,
   18.71415,
   19.54279,
   20.41431,
   21.33118,
   22.29602,
   23.31156,
   24.38065,
   25.50628,
   26.69151,
   27.93955,
   29.25364,
   30.63712,
   31.35592,
   32.09332,
   32.84974,
   33.62559,
   34.42127,
   35.23719,
   36.07373,
   36.93127,
   37.81017,
   38.71078,
   39.63341,
   40.57837,
   41.54592,
   42.53629,
   43.54969,
   44.58628,
   45.64615,
   46.72936,
   47.83591,
   48.96572,
   50.11866,
   51.29449,
   52.49292,
   53.71352,
   54.9558,
   56.21914,
   57.50279,
   58.8059,
   61.4663,
   64.19055,
   66.96626,
   72.60853,
   75.43583,
   78.23607,
   80.98225,
   82.32593,
   83.64485,
   84.93502,
   86.19235,
   87.41269,
   88.59187,
   89.72572,
   90.81009,
   91.84092,
   92.81425,
   93.72625,
   94.57328,
   95.35192,
   96.059,
   96.3848,
   96.69164,
   96.97924,
   97.24728,
   97.49552,
   97.7237,
   97.93161,
   98.11905,
   98.28586,
   98.4319,
   98.55703,
   98.66119,
   98.74429,
   98.8063,
   98.84721,
   98.86704,
   98.86583,
   98.84364,
   98.80058,
   98.73675,
   98.65231,
   98.54743,
   98.4223,
   98.27713,
   98.11217,
   97.92768,
   97.72395,
   97.50127,
   97.00039,
   96.42785,
   95.78671,
   95.08025,
   94.31195,
   93.48545,
   92.60448,
   91.67289,
   90.69457,
   89.67343,
   88.61337,
   87.51824,
   86.39185,
   85.23791,
   84.06004,
   82.86173,
   80.41706,
   77.92895,
   75.41989,
   70.41545,
   67.95168,
   65.53044,
   63.16152,
   60.85267,
   58.60982,
   56.4373,
   55.3784,
   54.3381,
   53.31659,
   52.314,
   51.33041,
   50.36584,
   49.42027,
   48.49363,
   47.58582,
   46.69672,
   44.97394,
   43.3237,
   41.74408,
   40.23294,
   38.78797,
   37.40672,
   36.08671,
   34.82541,
   33.6203,
   32.46888,
   31.36871,
   30.3174,
   29.31262,
   28.35214,
   27.43381,
   26.55554,
   25.71537,
   24.9114,
   24.14183,
   23.40494,
   22.69911,
   22.02277,
   21.37446,
   20.7528,
   20.15645,
   19.58417,
   19.03477,
   18.50714,
   18.00021,
   17.51299,
   17.04452,
   16.16031,
   15.34097,
   14.58059,
   13.87387,
   13.21605,
   12.60287,
   12.03051,
   11.49551,
   10.99477,
   10.52549,
   10.08514,
   9.671442,
   9.282313,
   8.915876,
   8.570426,
   8.244407,
   7.645132,
   7.108147,
   6.625166,
   6.18922,
   5.79442,
   5.43576,
   5.108969,
   4.810386,
   4.536857,
   4.285657,
   3.841084,
   3.46113,
   3.133846,
   2.849925,
   2.602031,
   2.384317,
   2.19208,
   1.869452,
   1.611052,
   1.400962,
   1.227913,
   1.083747,
   0.9624344,
   0.859441,
   0.7713033,
   0.6953377,
   0.6294387,
   0.5719357,
   0.5214889,
   0.4770142,
   0.4376265,
   0.4025975,
   0.3713238,
   0.3433016,
   0.3181083,
   0.2953868,
   0.274834,
   0.2561911,
   0.2392366,
   0,
   0.2392366};
   graph = new TGraph(258,fit1d_hJxrbB_Norm[mpipi]_Comp[rbw]_fx3,fit1d_hJxrbB_Norm[mpipi]_Comp[rbw]_fy3);
   graph->SetName("fit1d_hJxrbB_Norm[mpipi]_Comp[rbw]");
   graph->SetTitle("Projection of Fit1D FitBW0");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBrbwcB3 = new TH1F("Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBrbwcB3","Projection of Fit1D FitBW0",258,0.03,2.67);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBrbwcB3->SetMinimum(0);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBrbwcB3->SetMaximum(108.7537);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBrbwcB3->SetDirectory(0);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBrbwcB3->SetStats(0);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBrbwcB3->SetMarkerStyle(20);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBrbwcB3->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBrbwcB3->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBrbwcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBrbwcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBrbwcB3->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBrbwcB3->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBrbwcB3->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBrbwcB3->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBrbwcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBrbwcB3->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBrbwcB3->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBrbwcB3->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBrbwcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBrbwcB3->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBrbwcB3->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_hJxrbB_NormoBmpipicB_CompoBrbwcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_hJxrbB_Norm[mpipi]_Comp[rbw]3);
   
   graph->Draw("fl");
   
   Double_t fit1d_hJxrbB_Norm[mpipi]_fx4[284] = {
   0.19995,
   0.2,
   0.25,
   0.275,
   0.278125,
   0.2789063,
   0.2792969,
   0.2796875,
   0.2800781,
   0.2804687,
   0.2808594,
   0.28125,
   0.2816406,
   0.2820313,
   0.2824219,
   0.2828125,
   0.2832031,
   0.2835937,
   0.2839844,
   0.284375,
   0.2847656,
   0.2851562,
   0.2859375,
   0.2867187,
   0.2875,
   0.2882812,
   0.2890625,
   0.2898437,
   0.290625,
   0.2914062,
   0.2921875,
   0.2929687,
   0.29375,
   0.2953125,
   0.296875,
   0.2984375,
   0.3,
   0.3015625,
   0.303125,
   0.3046875,
   0.30625,
   0.3078125,
   0.309375,
   0.3109375,
   0.3125,
   0.3140625,
   0.315625,
   0.3171875,
   0.31875,
   0.321875,
   0.325,
   0.328125,
   0.33125,
   0.334375,
   0.3375,
   0.340625,
   0.34375,
   0.346875,
   0.35,
   0.353125,
   0.35625,
   0.359375,
   0.3625,
   0.365625,
   0.36875,
   0.371875,
   0.375,
   0.378125,
   0.38125,
   0.384375,
   0.3875,
   0.39375,
   0.4,
   0.40625,
   0.4125,
   0.41875,
   0.425,
   0.43125,
   0.4375,
   0.44375,
   0.45,
   0.45625,
   0.4625,
   0.46875,
   0.475,
   0.48125,
   0.4875,
   0.5,
   0.5125,
   0.525,
   0.55,
   0.5625,
   0.56875,
   0.575,
   0.58125,
   0.5875,
   0.59375,
   0.6,
   0.60625,
   0.6125,
   0.61875,
   0.625,
   0.628125,
   0.63125,
   0.634375,
   0.6375,
   0.640625,
   0.64375,
   0.646875,
   0.65,
   0.653125,
   0.65625,
   0.659375,
   0.6625,
   0.665625,
   0.66875,
   0.671875,
   0.675,
   0.678125,
   0.68125,
   0.684375,
   0.6875,
   0.690625,
   0.69375,
   0.696875,
   0.7,
   0.703125,
   0.70625,
   0.709375,
   0.7125,
   0.715625,
   0.71875,
   0.725,
   0.73125,
   0.734375,
   0.7375,
   0.7390625,
   0.740625,
   0.7421875,
   0.74375,
   0.7453125,
   0.746875,
   0.7484375,
   0.75,
   0.7515625,
   0.753125,
   0.7546875,
   0.75625,
   0.7578125,
   0.759375,
   0.7609375,
   0.7625,
   0.7640625,
   0.765625,
   0.7671875,
   0.76875,
   0.7703125,
   0.771875,
   0.7734375,
   0.775,
   0.7765625,
   0.778125,
   0.7796875,
   0.78125,
   0.7828125,
   0.784375,
   0.7859375,
   0.7875,
   0.7890625,
   0.790625,
   0.7921875,
   0.79375,
   0.7953125,
   0.796875,
   0.8,
   0.803125,
   0.80625,
   0.8125,
   0.81875,
   0.821875,
   0.825,
   0.828125,
   0.83125,
   0.834375,
   0.8375,
   0.840625,
   0.84375,
   0.846875,
   0.85,
   0.853125,
   0.85625,
   0.859375,
   0.8625,
   0.865625,
   0.86875,
   0.871875,
   0.875,
   0.878125,
   0.88125,
   0.884375,
   0.8875,
   0.890625,
   0.89375,
   0.896875,
   0.9,
   0.903125,
   0.90625,
   0.909375,
   0.9125,
   0.915625,
   0.91875,
   0.925,
   0.93125,
   0.9375,
   0.94375,
   0.95,
   0.95625,
   0.9625,
   0.96875,
   0.975,
   0.98125,
   0.9875,
   0.99375,
   1,
   1.00625,
   1.0125,
   1.01875,
   1.025,
   1.0375,
   1.05,
   1.0625,
   1.075,
   1.0875,
   1.1,
   1.1125,
   1.125,
   1.1375,
   1.15,
   1.1625,
   1.175,
   1.1875,
   1.2,
   1.2125,
   1.225,
   1.2375,
   1.25,
   1.2625,
   1.275,
   1.3,
   1.325,
   1.35,
   1.375,
   1.4,
   1.425,
   1.45,
   1.475,
   1.5,
   1.525,
   1.55,
   1.575,
   1.6,
   1.625,
   1.65,
   1.675,
   1.7,
   1.725,
   1.75,
   1.8,
   1.85,
   1.9,
   1.95,
   2,
   2.05,
   2.1,
   2.15,
   2.2,
   2.25,
   2.3,
   2.35,
   2.4,
   2.45,
   2.45,
   2.5,
   2.50005};
   Double_t fit1d_hJxrbB_Norm[mpipi]_fy4[284] = {
   0,
   0,
   0,
   0,
   0,
   0,
   4.32309,
   8.082938,
   10.57362,
   12.57346,
   14.29007,
   15.81596,
   17.20196,
   18.47959,
   19.67,
   20.78818,
   21.84524,
   22.84967,
   23.80814,
   24.72602,
   25.60767,
   26.45673,
   28.06881,
   29.58172,
   31.01006,
   32.36507,
   33.65566,
   34.88904,
   36.07113,
   37.20686,
   38.30042,
   39.35535,
   40.37473,
   42.31721,
   44.14558,
   45.8738,
   47.51309,
   49.07264,
   50.56012,
   51.98196,
   53.34367,
   54.65,
   55.90506,
   57.11246,
   58.27539,
   59.39668,
   60.47886,
   61.5242,
   62.53475,
   64.45874,
   66.26381,
   67.96088,
   69.55921,
   71.0668,
   72.49057,
   73.83661,
   75.11028,
   76.31636,
   77.4591,
   78.54236,
   79.56961,
   80.54401,
   81.46844,
   82.34554,
   83.17775,
   83.9673,
   84.71629,
   85.42663,
   86.10014,
   86.73848,
   87.34324,
   88.45782,
   89.45472,
   90.34361,
   91.13319,
   91.83135,
   92.4453,
   92.98169,
   93.44663,
   93.84584,
   94.18467,
   94.46818,
   94.70115,
   94.88817,
   95.03362,
   95.14179,
   95.21681,
   95.28372,
   95.26672,
   95.19851,
   95.04788,
   95.04343,
   95.07848,
   95.14702,
   95.25626,
   95.41409,
   95.62923,
   95.91131,
   96.27099,
   96.72016,
   97.27203,
   97.94135,
   98.32511,
   98.74452,
   99.20191,
   99.69975,
   100.2406,
   100.8272,
   101.4623,
   102.149,
   102.8902,
   103.6891,
   104.5491,
   105.4734,
   106.4656,
   107.5289,
   108.6668,
   109.8827,
   111.1798,
   112.5611,
   114.0293,
   115.5868,
   117.2353,
   118.9761,
   120.8092,
   122.734,
   124.7482,
   126.8484,
   129.0292,
   131.283,
   133.6002,
   135.9685,
   140.7947,
   145.6052,
   147.9426,
   150.1964,
   151.2821,
   152.3349,
   153.3508,
   154.3255,
   155.2549,
   156.1349,
   156.9613,
   157.7302,
   158.4379,
   159.0806,
   159.655,
   160.1579,
   160.5864,
   160.9379,
   161.2103,
   161.4017,
   161.5107,
   161.5362,
   161.4776,
   161.3348,
   161.1079,
   160.7976,
   160.405,
   159.9315,
   159.379,
   158.7497,
   158.046,
   157.2708,
   156.4271,
   155.5182,
   154.5477,
   153.5191,
   152.4361,
   151.3028,
   150.1228,
   148.9002,
   147.6389,
   146.3427,
   143.6607,
   140.8835,
   138.0387,
   132.2438,
   126.445,
   123.5855,
   120.7694,
   118.0067,
   115.305,
   112.6704,
   110.1072,
   107.6183,
   105.2057,
   102.8701,
   100.6117,
   98.42971,
   96.32306,
   94.29016,
   92.32914,
   90.43784,
   88.61399,
   86.85516,
   85.15889,
   83.52265,
   81.94396,
   80.42032,
   78.94931,
   77.52856,
   76.15576,
   74.82868,
   73.54519,
   72.30323,
   71.10083,
   69.93612,
   68.80731,
   67.71269,
   66.65064,
   64.61818,
   62.69857,
   60.88161,
   59.15815,
   57.52001,
   55.95988,
   54.4712,
   53.04812,
   51.68539,
   50.37831,
   49.12265,
   47.91463,
   46.75083,
   45.62818,
   44.5439,
   43.49549,
   42.48068,
   40.54383,
   38.71905,
   36.99447,
   35.36017,
   33.80781,
   32.33032,
   30.92169,
   29.57674,
   28.29099,
   27.06055,
   25.88201,
   24.75236,
   23.66892,
   22.6293,
   21.63135,
   20.67312,
   19.75283,
   18.86887,
   18.01972,
   17.204,
   15.66775,
   14.2507,
   12.94448,
   11.74149,
   10.63482,
   9.618052,
   8.685234,
   7.830776,
   7.049419,
   6.336197,
   5.686408,
   5.095595,
   4.559529,
   4.074196,
   3.635791,
   3.240704,
   2.885519,
   2.567005,
   2.282109,
   1.801841,
   1.423726,
   1.129352,
   0.9027363,
   0.7301596,
   0.6000011,
   0.5025598,
   0.4298716,
   0.3755214,
   0.3344552,
   0.3027922,
   0.2776426,
   0.256932,
   0.2392366,
   0.2392366,
   0.2392366,
   0};
   graph = new TGraph(284,fit1d_hJxrbB_Norm[mpipi]_fx4,fit1d_hJxrbB_Norm[mpipi]_fy4);
   graph->SetName("fit1d_hJxrbB_Norm[mpipi]");
   graph->SetTitle("Projection of Fit1D FitBW0");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_hJxrbB_NormoBmpipicB4 = new TH1F("Graph_fit1d_hJxrbB_NormoBmpipicB4","Projection of Fit1D FitBW0",284,0,2.73006);
   Graph_fit1d_hJxrbB_NormoBmpipicB4->SetMinimum(0);
   Graph_fit1d_hJxrbB_NormoBmpipicB4->SetMaximum(177.6898);
   Graph_fit1d_hJxrbB_NormoBmpipicB4->SetDirectory(0);
   Graph_fit1d_hJxrbB_NormoBmpipicB4->SetStats(0);
   Graph_fit1d_hJxrbB_NormoBmpipicB4->SetMarkerStyle(20);
   Graph_fit1d_hJxrbB_NormoBmpipicB4->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_hJxrbB_NormoBmpipicB4->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_hJxrbB_NormoBmpipicB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_hJxrbB_NormoBmpipicB4->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_hJxrbB_NormoBmpipicB4->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_hJxrbB_NormoBmpipicB4->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_hJxrbB_NormoBmpipicB4->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_hJxrbB_NormoBmpipicB4->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_hJxrbB_NormoBmpipicB4->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_hJxrbB_NormoBmpipicB4->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_hJxrbB_NormoBmpipicB4->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_hJxrbB_NormoBmpipicB4->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_hJxrbB_NormoBmpipicB4->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_hJxrbB_NormoBmpipicB4->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_hJxrbB_NormoBmpipicB4->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_hJxrbB_NormoBmpipicB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_hJxrbB_Norm[mpipi]4);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3001[44] = {
   0.275,
   0.325,
   0.375,
   0.425,
   0.475,
   0.525,
   0.575,
   0.625,
   0.675,
   0.725,
   0.775,
   0.825,
   0.875,
   0.925,
   0.975,
   1.025,
   1.075,
   1.125,
   1.175,
   1.225,
   1.275,
   1.325,
   1.375,
   1.425,
   1.475,
   1.525,
   1.575,
   1.625,
   1.675,
   1.725,
   1.775,
   1.825,
   1.875,
   1.925,
   1.975,
   2.025,
   2.075,
   2.125,
   2.175,
   2.225,
   2.275,
   2.325,
   2.375,
   2.425};
   Double_t h_ds_1000_fy3001[44] = {
   14.16541,
   80.931,
   73.44382,
   94.08346,
   82.45261,
   105.4199,
   84.10936,
   97.38566,
   117.1081,
   116.8091,
   155.5118,
   144.2251,
   90.76205,
   71.46996,
   42.99876,
   51.44774,
   27.10796,
   28.80364,
   28.0676,
   28.58725,
   28.42081,
   8.859539,
   13.78503,
   4.34082,
   2.505988,
   2.316641,
   4.511527,
   1.368705,
   4.155813,
   -0.9146267,
   3.625628,
   6.448129,
   -0.4170016,
   0.6332002,
   0.6906575,
   -0.5374817,
   0.9946549,
   -0.1569202,
   1.184806,
   0,
   -0.2680127,
   -0.2655386,
   0,
   0};
   Double_t h_ds_1000_felx3001[44] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_ds_1000_fely3001[44] = {
   4.398643,
   10.2482,
   9.979241,
   11.09787,
   10.84689,
   11.65837,
   10.78466,
   11.38287,
   12.57056,
   12.50583,
   14.15717,
   13.55423,
   10.88801,
   9.690398,
   8.441683,
   8.564985,
   6.841543,
   6.479634,
   6.252949,
   6.365117,
   6.033325,
   4.285355,
   4.41022,
   3.023647,
   2.682306,
   2.261542,
   3.019993,
   1.954149,
   2.760212,
   0.9875796,
   1.944034,
   2.860905,
   0.4493762,
   1.226517,
   1.21611,
   0.380057,
   1.197209,
   0.1569202,
   1.184806,
   0,
   0.2680127,
   0.2655386,
   0,
   0};
   Double_t h_ds_1000_fehx3001[44] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_ds_1000_fehy3001[44] = {
   4.398643,
   10.2482,
   9.979241,
   11.09787,
   10.84689,
   11.65837,
   10.78466,
   11.38287,
   12.57056,
   12.50583,
   14.15717,
   13.55423,
   10.88801,
   9.690398,
   8.441683,
   8.564985,
   6.841543,
   6.479634,
   6.252949,
   6.365117,
   6.033325,
   4.285355,
   4.41022,
   3.023647,
   2.682306,
   2.261542,
   3.019993,
   1.954149,
   2.760212,
   0.9875796,
   1.944034,
   2.860905,
   0.4493762,
   1.226517,
   1.21611,
   0.380057,
   1.197209,
   0.1569202,
   1.184806,
   0,
   0.2680127,
   0.2655386,
   0,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(44,h_ds_1000_fx3001,h_ds_1000_fy3001,h_ds_1000_felx3001,h_ds_1000_fehx3001,h_ds_1000_fely3001,h_ds_1000_fehy3001);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__mpipi");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0);
   
   TH1F *Graph_h_ds_10003001 = new TH1F("Graph_h_ds_10003001","Histogram of ds_1000_plot__mpipi",100,0.03,2.67);
   Graph_h_ds_10003001->SetMinimum(-19.05933);
   Graph_h_ds_10003001->SetMaximum(186.8261);
   Graph_h_ds_10003001->SetDirectory(0);
   Graph_h_ds_10003001->SetStats(0);
   Graph_h_ds_10003001->SetMarkerStyle(20);
   Graph_h_ds_10003001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003001);
   
   grae->Draw("zp");
   
   TH1D *frame_49e50d280__4 = new TH1D("frame_49e50d280__4","A RooPlot of \"m25cPVM*1\"",44,0.25,2.45);
   frame_49e50d280__4->SetBinContent(1,178.2475);
   frame_49e50d280__4->SetMinimum(0);
   frame_49e50d280__4->SetMaximum(250);
   frame_49e50d280__4->SetEntries(1);
   frame_49e50d280__4->SetDirectory(0);
   frame_49e50d280__4->SetStats(0);
   frame_49e50d280__4->SetMarkerStyle(20);
   frame_49e50d280__4->GetXaxis()->SetNdivisions(-504);
   frame_49e50d280__4->GetXaxis()->SetLabelFont(132);
   frame_49e50d280__4->GetXaxis()->SetLabelOffset(0.025);
   frame_49e50d280__4->GetXaxis()->SetLabelSize(0.06);
   frame_49e50d280__4->GetXaxis()->SetTitleSize(-1);
   frame_49e50d280__4->GetXaxis()->SetTitleOffset(1);
   frame_49e50d280__4->GetXaxis()->SetTitleFont(132);
   frame_49e50d280__4->GetYaxis()->SetNdivisions(-505);
   frame_49e50d280__4->GetYaxis()->SetLabelFont(132);
   frame_49e50d280__4->GetYaxis()->SetLabelOffset(0.01);
   frame_49e50d280__4->GetYaxis()->SetLabelSize(0.06);
   frame_49e50d280__4->GetYaxis()->SetTitleSize(0.05);
   frame_49e50d280__4->GetYaxis()->SetTitleFont(132);
   frame_49e50d280__4->GetZaxis()->SetLabelFont(132);
   frame_49e50d280__4->GetZaxis()->SetLabelSize(0.05);
   frame_49e50d280__4->GetZaxis()->SetTitleSize(0.05);
   frame_49e50d280__4->GetZaxis()->SetTitleOffset(1);
   frame_49e50d280__4->GetZaxis()->SetTitleFont(132);
   frame_49e50d280__4->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5b.C <==
void res_p3pi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue Jun  7 18:56:16 2022) by ROOT version 6.24/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",759,164,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.05361446,-7.890244,2.476506,53.69512);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_49e6c8790__5 = new TH1D("frame_49e6c8790__5","A RooPlot of \"min_pipi*1\"",14,0.25,2.35);
   frame_49e6c8790__5->SetBinContent(1,31.0558);
   frame_49e6c8790__5->SetMinimum(-0.5);
   frame_49e6c8790__5->SetMaximum(50);
   frame_49e6c8790__5->SetEntries(2);
   frame_49e6c8790__5->SetDirectory(0);
   frame_49e6c8790__5->SetStats(0);
   frame_49e6c8790__5->SetMarkerStyle(20);
   frame_49e6c8790__5->GetXaxis()->SetNdivisions(-703);
   frame_49e6c8790__5->GetXaxis()->SetLabelFont(132);
   frame_49e6c8790__5->GetXaxis()->SetLabelOffset(0.025);
   frame_49e6c8790__5->GetXaxis()->SetLabelSize(0.06);
   frame_49e6c8790__5->GetXaxis()->SetTitleSize(-1);
   frame_49e6c8790__5->GetXaxis()->SetTitleOffset(1);
   frame_49e6c8790__5->GetXaxis()->SetTitleFont(132);
   frame_49e6c8790__5->GetYaxis()->SetNdivisions(50006);
   frame_49e6c8790__5->GetYaxis()->SetLabelFont(132);
   frame_49e6c8790__5->GetYaxis()->SetLabelOffset(0.01);
   frame_49e6c8790__5->GetYaxis()->SetLabelSize(0.06);
   frame_49e6c8790__5->GetYaxis()->SetTitleSize(0.05);
   frame_49e6c8790__5->GetYaxis()->SetTitleFont(132);
   frame_49e6c8790__5->GetZaxis()->SetLabelFont(132);
   frame_49e6c8790__5->GetZaxis()->SetLabelSize(0.05);
   frame_49e6c8790__5->GetZaxis()->SetTitleSize(0.05);
   frame_49e6c8790__5->GetZaxis()->SetTitleOffset(1);
   frame_49e6c8790__5->GetZaxis()->SetTitleFont(132);
   frame_49e6c8790__5->Draw("FUNC");
   
   Double_t fit1d_XBQpkZ_Norm[mpipi]_Comp[pspol_Ihblgl]_fx5[199] = {
   0.09985,
   0.1,
   0.25,
   0.26875,
   0.278125,
   0.2787109,
   0.2790039,
   0.2792969,
   0.2795898,
   0.2798828,
   0.2801758,
   0.2804687,
   0.2807617,
   0.2810547,
   0.2813477,
   0.2816406,
   0.2819336,
   0.2822266,
   0.2825195,
   0.2828125,
   0.2831055,
   0.2833984,
   0.2839844,
   0.2845703,
   0.2851562,
   0.2857422,
   0.2863281,
   0.2869141,
   0.2875,
   0.2880859,
   0.2886719,
   0.2892578,
   0.2898437,
   0.2910156,
   0.2921875,
   0.2933594,
   0.2945313,
   0.2957031,
   0.296875,
   0.2980469,
   0.2992187,
   0.3003906,
   0.3015625,
   0.3027344,
   0.3039063,
   0.3050781,
   0.30625,
   0.3085938,
   0.3109375,
   0.3132813,
   0.315625,
   0.3179688,
   0.3203125,
   0.3226562,
   0.325,
   0.3273438,
   0.3296875,
   0.3320312,
   0.334375,
   0.3367187,
   0.3390625,
   0.3414063,
   0.34375,
   0.3460937,
   0.3484375,
   0.3507813,
   0.353125,
   0.3578125,
   0.3625,
   0.3671875,
   0.371875,
   0.3765625,
   0.38125,
   0.3859375,
   0.390625,
   0.3953125,
   0.4,
   0.4046875,
   0.409375,
   0.4140625,
   0.41875,
   0.4234375,
   0.428125,
   0.4328125,
   0.4375,
   0.4421875,
   0.446875,
   0.4515625,
   0.45625,
   0.4609375,
   0.465625,
   0.4703125,
   0.475,
   0.4796875,
   0.484375,
   0.4890625,
   0.49375,
   0.503125,
   0.5125,
   0.521875,
   0.53125,
   0.540625,
   0.55,
   0.559375,
   0.56875,
   0.578125,
   0.5875,
   0.596875,
   0.60625,
   0.615625,
   0.625,
   0.634375,
   0.64375,
   0.653125,
   0.6625,
   0.671875,
   0.68125,
   0.690625,
   0.7,
   0.709375,
   0.71875,
   0.728125,
   0.7375,
   0.746875,
   0.75625,
   0.765625,
   0.775,
   0.784375,
   0.79375,
   0.803125,
   0.8125,
   0.83125,
   0.85,
   0.86875,
   0.8875,
   0.90625,
   0.925,
   0.94375,
   0.9625,
   0.98125,
   1,
   1.01875,
   1.0375,
   1.05625,
   1.075,
   1.09375,
   1.1125,
   1.13125,
   1.15,
   1.1875,
   1.225,
   1.2625,
   1.3,
   1.45,
   1.4875,
   1.525,
   1.5625,
   1.6,
   1.6375,
   1.675,
   1.69375,
   1.7125,
   1.73125,
   1.75,
   1.76875,
   1.7875,
   1.80625,
   1.825,
   1.84375,
   1.8625,
   1.88125,
   1.9,
   1.91875,
   1.9375,
   1.95625,
   1.975,
   1.99375,
   2.0125,
   2.03125,
   2.05,
   2.06875,
   2.0875,
   2.10625,
   2.125,
   2.14375,
   2.1625,
   2.18125,
   2.2,
   2.21875,
   2.2375,
   2.25625,
   2.275,
   2.29375,
   2.3125,
   2.33125,
   2.35,
   2.35,
   2.5,
   2.50015};
   Double_t fit1d_XBQpkZ_Norm[mpipi]_Comp[pspol_Ihblgl]_fy5[199] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.1869313,
   0.3169693,
   0.4073337,
   0.4809334,
   0.5446082,
   0.6015185,
   0.653434,
   0.7014646,
   0.7463609,
   0.7886583,
   0.8287548,
   0.8669559,
   0.903502,
   0.9385867,
   0.972368,
   1.036526,
   1.096802,
   1.153805,
   1.207999,
   1.259746,
   1.309338,
   1.357009,
   1.402957,
   1.447345,
   1.490313,
   1.531981,
   1.611815,
   1.687532,
   1.759662,
   1.828632,
   1.894788,
   1.958414,
   2.019753,
   2.079005,
   2.136346,
   2.191927,
   2.245879,
   2.298317,
   2.349344,
   2.399049,
   2.494814,
   2.586167,
   2.673566,
   2.757392,
   2.837965,
   2.915559,
   2.99041,
   3.062723,
   3.132678,
   3.200433,
   3.266129,
   3.329891,
   3.391831,
   3.452052,
   3.510644,
   3.567692,
   3.623272,
   3.677452,
   3.730299,
   3.78187,
   3.881398,
   3.976429,
   4.067299,
   4.154303,
   4.2377,
   4.317721,
   4.394569,
   4.468428,
   4.539463,
   4.607823,
   4.673644,
   4.73705,
   4.798154,
   4.857061,
   4.913866,
   4.968657,
   5.021519,
   5.072525,
   5.121749,
   5.169256,
   5.215108,
   5.259364,
   5.302079,
   5.343304,
   5.383087,
   5.421475,
   5.45851,
   5.494235,
   5.528687,
   5.561905,
   5.624773,
   5.683102,
   5.737129,
   5.787073,
   5.833135,
   5.875497,
   5.914332,
   5.949796,
   5.982037,
   6.011191,
   6.037388,
   6.060746,
   6.081379,
   6.099392,
   6.114887,
   6.127956,
   6.138691,
   6.147175,
   6.15349,
   6.157711,
   6.159912,
   6.160162,
   6.158528,
   6.155074,
   6.149859,
   6.142943,
   6.134382,
   6.124229,
   6.112535,
   6.09935,
   6.084723,
   6.0687,
   6.051324,
   6.032638,
   5.991505,
   5.945616,
   5.895266,
   5.840736,
   5.782287,
   5.720167,
   5.654611,
   5.585841,
   5.51407,
   5.439497,
   5.362316,
   5.282709,
   5.200852,
   5.116911,
   5.031049,
   4.943418,
   4.854168,
   4.76344,
   4.578098,
   4.388432,
   4.195412,
   3.999945,
   3.209882,
   3.013991,
   2.820083,
   2.628764,
   2.440613,
   2.256179,
   2.075987,
   1.98764,
   1.900539,
   1.814744,
   1.730313,
   1.647302,
   1.565767,
   1.485763,
   1.407341,
   1.330555,
   1.255455,
   1.182091,
   1.110512,
   1.040767,
   0.9729006,
   0.9069606,
   0.8429916,
   0.7810378,
   0.7211426,
   0.6633486,
   0.6076975,
   0.5542301,
   0.5029866,
   0.4540063,
   0.407328,
   0.3629894,
   0.3210278,
   0.2814796,
   0.2443807,
   0.2097663,
   0.1776707,
   0.148128,
   0.1211713,
   0.09683321,
   0.07514582,
   0.05614057,
   0.03984832,
   0.03984832,
   0.03984832,
   0};
   TGraph *graph = new TGraph(199,fit1d_XBQpkZ_Norm[mpipi]_Comp[pspol_Ihblgl]_fx5,fit1d_XBQpkZ_Norm[mpipi]_Comp[pspol_Ihblgl]_fy5);
   graph->SetName("fit1d_XBQpkZ_Norm[mpipi]_Comp[pspol_Ihblgl]");
   graph->SetTitle("Projection of Fit1D FitBW0");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBpspol_IhblglcB5 = new TH1F("Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBpspol_IhblglcB5","Projection of Fit1D FitBW0",199,0,2.74018);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBpspol_IhblglcB5->SetMinimum(0);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBpspol_IhblglcB5->SetMaximum(6.776178);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBpspol_IhblglcB5->SetDirectory(0);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBpspol_IhblglcB5->SetStats(0);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBpspol_IhblglcB5->SetMarkerStyle(20);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBpspol_IhblglcB5->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBpspol_IhblglcB5->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBpspol_IhblglcB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBpspol_IhblglcB5->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBpspol_IhblglcB5->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBpspol_IhblglcB5->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBpspol_IhblglcB5->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBpspol_IhblglcB5->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBpspol_IhblglcB5->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBpspol_IhblglcB5->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBpspol_IhblglcB5->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBpspol_IhblglcB5->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBpspol_IhblglcB5->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBpspol_IhblglcB5->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBpspol_IhblglcB5->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBpspol_IhblglcB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_XBQpkZ_Norm[mpipi]_Comp[pspol_Ihblgl]5);
   
   graph->Draw("l");
   
   Double_t fit1d_XBQpkZ_Norm[mpipi]_Comp[rbw_dsGscN]_fx6[334] = {
   0.25,
   0.25,
   0.26875,
   0.278125,
   0.2875,
   0.30625,
   0.325,
   0.34375,
   0.3625,
   0.371875,
   0.38125,
   0.390625,
   0.4,
   0.409375,
   0.41875,
   0.428125,
   0.4375,
   0.446875,
   0.45625,
   0.465625,
   0.475,
   0.484375,
   0.49375,
   0.4984375,
   0.503125,
   0.5078125,
   0.5125,
   0.5171875,
   0.521875,
   0.5265625,
   0.53125,
   0.5359375,
   0.540625,
   0.5453125,
   0.55,
   0.5546875,
   0.559375,
   0.5640625,
   0.56875,
   0.5734375,
   0.578125,
   0.5828125,
   0.5875,
   0.5898438,
   0.5921875,
   0.5945313,
   0.596875,
   0.5992188,
   0.6015625,
   0.6039062,
   0.60625,
   0.6085937,
   0.6109375,
   0.6132812,
   0.615625,
   0.6179687,
   0.6203125,
   0.6226563,
   0.625,
   0.6273437,
   0.6296875,
   0.6320313,
   0.634375,
   0.6367188,
   0.6390625,
   0.6414063,
   0.64375,
   0.6460938,
   0.6484375,
   0.6507812,
   0.653125,
   0.6554687,
   0.6578125,
   0.6601562,
   0.6625,
   0.6648437,
   0.6660156,
   0.6671875,
   0.6683594,
   0.6695313,
   0.6707031,
   0.671875,
   0.6730469,
   0.6742187,
   0.6753906,
   0.6765625,
   0.6777344,
   0.6789062,
   0.6800781,
   0.68125,
   0.6824219,
   0.6835937,
   0.6847656,
   0.6859375,
   0.6871094,
   0.6882812,
   0.6894531,
   0.690625,
   0.6917969,
   0.6929687,
   0.6941406,
   0.6953125,
   0.6964844,
   0.6976562,
   0.6988281,
   0.7,
   0.7011719,
   0.7023437,
   0.7035156,
   0.7046875,
   0.7058594,
   0.7070312,
   0.7082031,
   0.709375,
   0.7117187,
   0.7140625,
   0.7164063,
   0.71875,
   0.7210937,
   0.7234375,
   0.728125,
   0.7304687,
   0.7328125,
   0.7339844,
   0.7351562,
   0.7363281,
   0.7375,
   0.7386719,
   0.7398437,
   0.7410156,
   0.7421875,
   0.7433594,
   0.7445312,
   0.7457031,
   0.746875,
   0.7480469,
   0.7492187,
   0.7503906,
   0.7515625,
   0.7527344,
   0.7539062,
   0.7550781,
   0.7556641,
   0.75625,
   0.7568359,
   0.7574219,
   0.7580078,
   0.7585937,
   0.7591797,
   0.7597656,
   0.7603516,
   0.7609375,
   0.7615234,
   0.7621094,
   0.7626953,
   0.7632812,
   0.7638672,
   0.7644531,
   0.7650391,
   0.765625,
   0.7662109,
   0.7667969,
   0.7673828,
   0.7679687,
   0.7685547,
   0.7691406,
   0.7697266,
   0.7703125,
   0.7708984,
   0.7714844,
   0.7720703,
   0.7726562,
   0.7732422,
   0.7738281,
   0.7744141,
   0.775,
   0.7755859,
   0.7761719,
   0.7767578,
   0.7773437,
   0.7779297,
   0.7785156,
   0.7796875,
   0.7808594,
   0.7820312,
   0.7832031,
   0.784375,
   0.7855469,
   0.7867187,
   0.7878906,
   0.7890625,
   0.7902344,
   0.7914062,
   0.7925781,
   0.79375,
   0.7949219,
   0.7960937,
   0.7972656,
   0.7984375,
   0.7996094,
   0.8007812,
   0.8019531,
   0.803125,
   0.8054687,
   0.8078125,
   0.8125,
   0.8171875,
   0.8195313,
   0.821875,
   0.8242188,
   0.8265625,
   0.8289063,
   0.83125,
   0.8335938,
   0.8359375,
   0.8371094,
   0.8382812,
   0.8394531,
   0.840625,
   0.8417969,
   0.8429687,
   0.8441406,
   0.8453125,
   0.8464844,
   0.8476562,
   0.8488281,
   0.85,
   0.8511719,
   0.8523437,
   0.8535156,
   0.8546875,
   0.8570313,
   0.859375,
   0.8617187,
   0.8640625,
   0.8664062,
   0.86875,
   0.8710937,
   0.8734375,
   0.8757812,
   0.878125,
   0.8804687,
   0.8828125,
   0.8851562,
   0.8875,
   0.8898437,
   0.8921875,
   0.8945312,
   0.896875,
   0.8992187,
   0.9015625,
   0.9039063,
   0.90625,
   0.9085937,
   0.9109375,
   0.9132813,
   0.915625,
   0.9179688,
   0.9203125,
   0.9226563,
   0.925,
   0.9273438,
   0.9296875,
   0.9320313,
   0.934375,
   0.9367188,
   0.9390625,
   0.9414063,
   0.94375,
   0.9460938,
   0.9484375,
   0.953125,
   0.9578125,
   0.9625,
   0.9671875,
   0.971875,
   0.9765625,
   0.98125,
   0.9859375,
   0.990625,
   0.9953125,
   1,
   1.004687,
   1.009375,
   1.014063,
   1.01875,
   1.023438,
   1.028125,
   1.032813,
   1.0375,
   1.042188,
   1.046875,
   1.05625,
   1.065625,
   1.075,
   1.084375,
   1.09375,
   1.103125,
   1.1125,
   1.121875,
   1.13125,
   1.140625,
   1.15,
   1.159375,
   1.16875,
   1.178125,
   1.1875,
   1.20625,
   1.225,
   1.24375,
   1.2625,
   1.28125,
   1.3,
   1.31875,
   1.3375,
   1.35625,
   1.375,
   1.4125,
   1.45,
   1.4875,
   1.525,
   1.5625,
   1.6,
   1.6375,
   1.675,
   1.75,
   1.825,
   1.9,
   1.975,
   2.05,
   2.2,
   2.35,
   2.35,
   2.35};
   Double_t fit1d_XBQpkZ_Norm[mpipi]_Comp[rbw_dsGscN]_fy6[334] = {
   0,
   0,
   0,
   0,
   0.002744729,
   0.01702042,
   0.03981318,
   0.07089877,
   0.1108761,
   0.1345152,
   0.1608097,
   0.1899612,
   0.2222025,
   0.2578013,
   0.2970642,
   0.3403428,
   0.3880401,
   0.4406181,
   0.4986076,
   0.5626197,
   0.633359,
   0.7116402,
   0.7984076,
   0.8453101,
   0.8947594,
   0.9469216,
   1.001976,
   1.060117,
   1.121555,
   1.186518,
   1.255254,
   1.328032,
   1.405144,
   1.486908,
   1.57367,
   1.665807,
   1.763731,
   1.86789,
   1.978775,
   2.096921,
   2.222915,
   2.357398,
   2.501073,
   2.576594,
   2.654707,
   2.735519,
   2.819144,
   2.905699,
   2.995307,
   3.088099,
   3.184208,
   3.283778,
   3.386955,
   3.493896,
   3.604762,
   3.719723,
   3.838957,
   3.962647,
   4.090989,
   4.224184,
   4.362442,
   4.505983,
   4.655037,
   4.809841,
   4.970644,
   5.137701,
   5.31128,
   5.491657,
   5.679118,
   5.873957,
   6.076476,
   6.286988,
   6.505809,
   6.733266,
   6.969687,
   7.215406,
   7.341857,
   7.470758,
   7.602151,
   7.736078,
   7.87258,
   8.011697,
   8.153472,
   8.297943,
   8.445149,
   8.595129,
   8.747921,
   8.90356,
   9.062081,
   9.223517,
   9.387901,
   9.555261,
   9.725625,
   9.899019,
   10.07546,
   10.25498,
   10.43759,
   10.62329,
   10.81211,
   11.00404,
   11.19909,
   11.39725,
   11.59852,
   11.80287,
   12.0103,
   12.22076,
   12.43423,
   12.65067,
   12.87003,
   13.09225,
   13.31726,
   13.545,
   13.77537,
   14.00829,
   14.48134,
   14.96316,
   15.45261,
   15.94832,
   16.44871,
   16.95199,
   17.95888,
   18.45776,
   18.95008,
   19.19289,
   19.43296,
   19.66991,
   19.90334,
   20.13284,
   20.35802,
   20.57845,
   20.79372,
   21.00341,
   21.2071,
   21.40438,
   21.59483,
   21.77805,
   21.95365,
   22.12123,
   22.28043,
   22.43088,
   22.57225,
   22.70421,
   22.76656,
   22.82645,
   22.88384,
   22.9387,
   22.991,
   23.04071,
   23.08779,
   23.13223,
   23.174,
   23.21308,
   23.24944,
   23.28307,
   23.31395,
   23.34206,
   23.3674,
   23.38995,
   23.40969,
   23.42663,
   23.44076,
   23.45208,
   23.46057,
   23.46626,
   23.46913,
   23.46919,
   23.46645,
   23.46092,
   23.4526,
   23.44152,
   23.42767,
   23.41109,
   23.39179,
   23.36979,
   23.34511,
   23.31777,
   23.2878,
   23.25522,
   23.22007,
   23.18237,
   23.14216,
   23.09946,
   23.00676,
   22.90454,
   22.79313,
   22.67284,
   22.54402,
   22.40701,
   22.26218,
   22.10991,
   21.95057,
   21.78456,
   21.61225,
   21.43404,
   21.25033,
   21.06149,
   20.86793,
   20.67001,
   20.46813,
   20.26263,
   20.0539,
   19.84227,
   19.6281,
   19.19342,
   18.7524,
   17.86041,
   16.96836,
   16.52651,
   16.08929,
   15.65786,
   15.23321,
   14.81617,
   14.40743,
   14.00756,
   13.617,
   13.42531,
   13.23607,
   13.0493,
   12.86502,
   12.68326,
   12.50401,
   12.32731,
   12.15313,
   11.9815,
   11.8124,
   11.64584,
   11.48179,
   11.32026,
   11.16123,
   11.00467,
   10.85059,
   10.54973,
   10.25847,
   9.976623,
   9.703968,
   9.44028,
   9.185319,
   8.938842,
   8.700597,
   8.470334,
   8.247799,
   8.03274,
   7.824907,
   7.624054,
   7.429937,
   7.242319,
   7.060968,
   6.885656,
   6.716164,
   6.552277,
   6.393788,
   6.240495,
   6.092205,
   5.94873,
   5.809889,
   5.675507,
   5.545417,
   5.419457,
   5.297471,
   5.17931,
   5.06483,
   4.953894,
   4.846368,
   4.742126,
   4.641046,
   4.543009,
   4.447905,
   4.355624,
   4.266064,
   4.179125,
   4.094712,
   3.933104,
   3.780551,
   3.636423,
   3.500138,
   3.37116,
   3.248996,
   3.133191,
   3.023327,
   2.919016,
   2.8199,
   2.72565,
   2.63596,
   2.550546,
   2.469148,
   2.391522,
   2.317443,
   2.246702,
   2.179104,
   2.114468,
   2.052627,
   1.993423,
   1.882353,
   1.780202,
   1.686047,
   1.59908,
   1.518592,
   1.443959,
   1.374627,
   1.310108,
   1.249967,
   1.193818,
   1.141315,
   1.09215,
   1.046045,
   1.002752,
   0.9620475,
   0.8876109,
   0.8213369,
   0.7620736,
   0.7088654,
   0.6609145,
   0.6175503,
   0.5782063,
   0.5424008,
   0.5097223,
   0.4798179,
   0.4271537,
   0.382424,
   0.3441183,
   0.3110698,
   0.2823656,
   0.2572829,
   0.2352432,
   0.2157792,
   0.1831219,
   0.156996,
   0.1357954,
   0.1183773,
   0.1039103,
   0.08151616,
   0.0652602,
   0,
   0.0652602};
   graph = new TGraph(334,fit1d_XBQpkZ_Norm[mpipi]_Comp[rbw_dsGscN]_fx6,fit1d_XBQpkZ_Norm[mpipi]_Comp[rbw_dsGscN]_fy6);
   graph->SetName("fit1d_XBQpkZ_Norm[mpipi]_Comp[rbw_dsGscN]");
   graph->SetTitle("Projection of Fit1D FitBW0");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBrbw_dsGscNcB6 = new TH1F("Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBrbw_dsGscNcB6","Projection of Fit1D FitBW0",334,0.04,2.56);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBrbw_dsGscNcB6->SetMinimum(0);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBrbw_dsGscNcB6->SetMaximum(25.81611);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBrbw_dsGscNcB6->SetDirectory(0);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBrbw_dsGscNcB6->SetStats(0);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBrbw_dsGscNcB6->SetMarkerStyle(20);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBrbw_dsGscNcB6->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBrbw_dsGscNcB6->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBrbw_dsGscNcB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBrbw_dsGscNcB6->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBrbw_dsGscNcB6->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBrbw_dsGscNcB6->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBrbw_dsGscNcB6->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBrbw_dsGscNcB6->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBrbw_dsGscNcB6->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBrbw_dsGscNcB6->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBrbw_dsGscNcB6->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBrbw_dsGscNcB6->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBrbw_dsGscNcB6->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBrbw_dsGscNcB6->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBrbw_dsGscNcB6->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_XBQpkZ_NormoBmpipicB_CompoBrbw_dsGscNcB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_XBQpkZ_Norm[mpipi]_Comp[rbw_dsGscN]6);
   
   graph->Draw("fl");
   
   Double_t fit1d_XBQpkZ_Norm[mpipi]_fx7[299] = {
   0.09985,
   0.1,
   0.25,
   0.26875,
   0.278125,
   0.2787109,
   0.2790039,
   0.2792969,
   0.2795898,
   0.2798828,
   0.2801758,
   0.2804687,
   0.2807617,
   0.2810547,
   0.2816406,
   0.2822266,
   0.2828125,
   0.2833984,
   0.2839844,
   0.2851562,
   0.2863281,
   0.2875,
   0.2886719,
   0.2898437,
   0.2910156,
   0.2921875,
   0.2945313,
   0.296875,
   0.2992187,
   0.3015625,
   0.3039063,
   0.30625,
   0.3085938,
   0.3109375,
   0.315625,
   0.3203125,
   0.325,
   0.3296875,
   0.334375,
   0.3390625,
   0.34375,
   0.3484375,
   0.353125,
   0.3578125,
   0.3625,
   0.371875,
   0.38125,
   0.390625,
   0.4,
   0.409375,
   0.41875,
   0.4375,
   0.475,
   0.49375,
   0.503125,
   0.5125,
   0.521875,
   0.53125,
   0.540625,
   0.5453125,
   0.55,
   0.5546875,
   0.559375,
   0.5640625,
   0.56875,
   0.5734375,
   0.578125,
   0.5828125,
   0.5875,
   0.5921875,
   0.596875,
   0.6015625,
   0.60625,
   0.6109375,
   0.6132812,
   0.615625,
   0.6179687,
   0.6203125,
   0.6226563,
   0.625,
   0.6273437,
   0.6296875,
   0.6320313,
   0.634375,
   0.6367188,
   0.6390625,
   0.6414063,
   0.64375,
   0.6460938,
   0.6484375,
   0.6507812,
   0.653125,
   0.6554687,
   0.6578125,
   0.6601562,
   0.6625,
   0.6648437,
   0.6671875,
   0.6695313,
   0.671875,
   0.6742187,
   0.6765625,
   0.6789062,
   0.68125,
   0.6835937,
   0.6859375,
   0.6882812,
   0.690625,
   0.6929687,
   0.6953125,
   0.6976562,
   0.7,
   0.7023437,
   0.7046875,
   0.7070312,
   0.709375,
   0.7117187,
   0.7140625,
   0.7164063,
   0.71875,
   0.728125,
   0.7304687,
   0.7328125,
   0.7351562,
   0.7375,
   0.7386719,
   0.7398437,
   0.7410156,
   0.7421875,
   0.7433594,
   0.7445312,
   0.7457031,
   0.746875,
   0.7480469,
   0.7492187,
   0.7503906,
   0.7515625,
   0.7527344,
   0.7539062,
   0.7550781,
   0.75625,
   0.7574219,
   0.7585937,
   0.7597656,
   0.7609375,
   0.7621094,
   0.7632812,
   0.7644531,
   0.765625,
   0.7667969,
   0.7679687,
   0.7691406,
   0.7703125,
   0.7714844,
   0.7726562,
   0.7738281,
   0.775,
   0.7761719,
   0.7773437,
   0.7785156,
   0.7796875,
   0.7808594,
   0.7820312,
   0.7832031,
   0.784375,
   0.7855469,
   0.7867187,
   0.7878906,
   0.7890625,
   0.7902344,
   0.7914062,
   0.7925781,
   0.79375,
   0.7949219,
   0.7960937,
   0.7972656,
   0.7984375,
   0.8007812,
   0.803125,
   0.8054687,
   0.8078125,
   0.8125,
   0.8171875,
   0.8195313,
   0.821875,
   0.8242188,
   0.8265625,
   0.8289063,
   0.83125,
   0.8335938,
   0.8359375,
   0.8382812,
   0.840625,
   0.8429687,
   0.8453125,
   0.8476562,
   0.85,
   0.8523437,
   0.8546875,
   0.8570313,
   0.859375,
   0.8617187,
   0.8640625,
   0.8664062,
   0.86875,
   0.8710937,
   0.8734375,
   0.8757812,
   0.878125,
   0.8804687,
   0.8828125,
   0.8851562,
   0.8875,
   0.8898437,
   0.8921875,
   0.8945312,
   0.896875,
   0.8992187,
   0.9015625,
   0.9039063,
   0.90625,
   0.9085937,
   0.9109375,
   0.9132813,
   0.915625,
   0.9179688,
   0.9203125,
   0.925,
   0.9296875,
   0.934375,
   0.9390625,
   0.94375,
   0.9484375,
   0.953125,
   0.9578125,
   0.9625,
   0.9671875,
   0.971875,
   0.9765625,
   0.98125,
   0.9859375,
   0.990625,
   0.9953125,
   1,
   1.004687,
   1.009375,
   1.01875,
   1.028125,
   1.0375,
   1.046875,
   1.05625,
   1.065625,
   1.075,
   1.084375,
   1.09375,
   1.103125,
   1.1125,
   1.121875,
   1.13125,
   1.15,
   1.16875,
   1.1875,
   1.20625,
   1.225,
   1.24375,
   1.2625,
   1.28125,
   1.3,
   1.3375,
   1.375,
   1.4125,
   1.45,
   1.4875,
   1.525,
   1.5625,
   1.6,
   1.6375,
   1.675,
   1.7125,
   1.75,
   1.7875,
   1.825,
   1.8625,
   1.9,
   1.9375,
   1.975,
   2.0125,
   2.05,
   2.0875,
   2.125,
   2.1625,
   2.2,
   2.2375,
   2.275,
   2.3125,
   2.35,
   2.35,
   2.5,
   2.50015};
   Double_t fit1d_XBQpkZ_Norm[mpipi]_fy7[299] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.1869381,
   0.3170026,
   0.4074045,
   0.4810502,
   0.5447782,
   0.6017479,
   0.6537286,
   0.7468015,
   0.8293602,
   0.9042893,
   0.9733528,
   1.037723,
   1.155468,
   1.261927,
   1.359754,
   1.450699,
   1.535987,
   1.616515,
   1.692964,
   1.835644,
   1.967153,
   2.089611,
   2.204538,
   2.313067,
   2.41607,
   2.514235,
   2.608118,
   2.784787,
   2.948908,
   3.102537,
   3.247226,
   3.384185,
   3.514378,
   3.638591,
   3.757478,
   3.871589,
   3.981396,
   4.087305,
   4.288818,
   4.478531,
   4.658389,
   4.830025,
   4.994851,
   5.154125,
   5.460565,
   6.054834,
   6.360312,
   6.519532,
   6.685078,
   6.858684,
   7.042328,
   7.238279,
   7.341675,
   7.449167,
   7.561152,
   7.678062,
   7.800365,
   7.92857,
   8.063232,
   8.204952,
   8.35439,
   8.512264,
   8.679358,
   8.856531,
   9.044721,
   9.244954,
   9.458352,
   9.570366,
   9.686141,
   9.805847,
   9.929663,
   10.05778,
   10.19038,
   10.32768,
   10.46989,
   10.61723,
   10.76992,
   10.92822,
   11.09236,
   11.26261,
   11.43924,
   11.62251,
   11.81273,
   12.01018,
   12.21517,
   12.42801,
   12.64902,
   12.87853,
   13.11686,
   13.36436,
   13.62136,
   13.88819,
   14.16519,
   14.45268,
   14.75099,
   15.06041,
   15.38123,
   15.71371,
   16.05808,
   16.41453,
   16.78321,
   17.1642,
   17.55753,
   17.96315,
   18.38092,
   18.8106,
   19.25182,
   19.70411,
   20.16682,
   20.63917,
   21.12019,
   21.60871,
   22.10339,
   24.10874,
   24.60605,
   25.09669,
   25.57779,
   26.04628,
   26.27481,
   26.49898,
   26.71837,
   26.93258,
   27.14119,
   27.34377,
   27.53992,
   27.72921,
   27.91125,
   28.08564,
   28.25199,
   28.40993,
   28.5591,
   28.69916,
   28.82979,
   28.95068,
   29.06155,
   29.16215,
   29.25225,
   29.33165,
   29.40017,
   29.45766,
   29.50402,
   29.53917,
   29.56304,
   29.57563,
   29.57695,
   29.56704,
   29.54598,
   29.51388,
   29.47087,
   29.41712,
   29.35282,
   29.2782,
   29.19349,
   29.09897,
   28.99492,
   28.88164,
   28.75947,
   28.62874,
   28.48981,
   28.34303,
   28.18879,
   28.02746,
   27.85943,
   27.68508,
   27.50482,
   27.31903,
   27.12809,
   26.93241,
   26.73235,
   26.5283,
   26.10969,
   25.67942,
   25.2402,
   24.79454,
   23.89304,
   22.99118,
   22.5443,
   22.10197,
   21.66536,
   21.23545,
   20.81308,
   20.39894,
   19.99359,
   19.59746,
   19.21091,
   18.83416,
   18.46738,
   18.11065,
   17.76401,
   17.42741,
   17.10079,
   16.78402,
   16.47697,
   16.17945,
   15.89127,
   15.61222,
   15.34207,
   15.08059,
   14.82751,
   14.58261,
   14.34563,
   14.11631,
   13.8944,
   13.67965,
   13.47183,
   13.27067,
   13.07596,
   12.88745,
   12.70492,
   12.52815,
   12.35693,
   12.19104,
   12.03029,
   11.87449,
   11.72345,
   11.57698,
   11.43492,
   11.29709,
   11.16333,
   11.0335,
   10.785,
   10.55046,
   10.32885,
   10.11921,
   9.920675,
   9.732424,
   9.553718,
   9.383874,
   9.222264,
   9.068309,
   8.921478,
   8.781279,
   8.647261,
   8.519009,
   8.396137,
   8.278293,
   8.165147,
   8.056399,
   7.951768,
   7.753838,
   7.569507,
   7.397178,
   7.235475,
   7.083205,
   6.939334,
   6.802958,
   6.673291,
   6.549641,
   6.431404,
   6.318045,
   6.209094,
   6.104135,
   5.904755,
   5.717418,
   5.540146,
   5.371355,
   5.209769,
   5.054357,
   4.904278,
   4.758845,
   4.617495,
   4.345282,
   4.084838,
   3.83427,
   3.592306,
   3.358109,
   3.131152,
   2.91113,
   2.697896,
   2.491422,
   2.291767,
   2.099049,
   1.913435,
   1.735123,
   1.564337,
   1.401315,
   1.246308,
   1.099572,
   0.9613688,
   0.8319602,
   0.7116077,
   0.6005709,
   0.4991061,
   0.4074655,
   0.3258969,
   0.2546427,
   0.1939401,
   0.1440202,
   0.1051085,
   0.1051085,
   0.1051085,
   0};
   graph = new TGraph(299,fit1d_XBQpkZ_Norm[mpipi]_fx7,fit1d_XBQpkZ_Norm[mpipi]_fy7);
   graph->SetName("fit1d_XBQpkZ_Norm[mpipi]");
   graph->SetTitle("Projection of Fit1D FitBW0");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_XBQpkZ_NormoBmpipicB7 = new TH1F("Graph_fit1d_XBQpkZ_NormoBmpipicB7","Projection of Fit1D FitBW0",299,0,2.74018);
   Graph_fit1d_XBQpkZ_NormoBmpipicB7->SetMinimum(0);
   Graph_fit1d_XBQpkZ_NormoBmpipicB7->SetMaximum(32.53465);
   Graph_fit1d_XBQpkZ_NormoBmpipicB7->SetDirectory(0);
   Graph_fit1d_XBQpkZ_NormoBmpipicB7->SetStats(0);
   Graph_fit1d_XBQpkZ_NormoBmpipicB7->SetMarkerStyle(20);
   Graph_fit1d_XBQpkZ_NormoBmpipicB7->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_XBQpkZ_NormoBmpipicB7->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_XBQpkZ_NormoBmpipicB7->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_XBQpkZ_NormoBmpipicB7->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_XBQpkZ_NormoBmpipicB7->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_XBQpkZ_NormoBmpipicB7->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_XBQpkZ_NormoBmpipicB7->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_XBQpkZ_NormoBmpipicB7->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_XBQpkZ_NormoBmpipicB7->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_XBQpkZ_NormoBmpipicB7->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_XBQpkZ_NormoBmpipicB7->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_XBQpkZ_NormoBmpipicB7->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_XBQpkZ_NormoBmpipicB7->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_XBQpkZ_NormoBmpipicB7->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_XBQpkZ_NormoBmpipicB7->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_XBQpkZ_NormoBmpipicB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_XBQpkZ_Norm[mpipi]7);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3002[14] = {
   0.325,
   0.475,
   0.625,
   0.775,
   0.925,
   1.075,
   1.225,
   1.375,
   1.525,
   1.675,
   1.825,
   1.975,
   2.125,
   2.275};
   Double_t h_ds_1000_fy3002[14] = {
   0.6222976,
   8.369658,
   9.212626,
   22.15935,
   19.17021,
   5.720857,
   0.6606654,
   3.071831,
   6.571776,
   2.493106,
   1.338081,
   1.49581,
   0.002035641,
   -0.2174196};
   Double_t h_ds_1000_felx3002[14] = {
   0.075,
   0.075,
   0.075,
   0.075,
   0.075,
   0.075,
   0.075,
   0.075,
   0.075,
   0.075,
   0.075,
   0.075,
   0.075,
   0.075};
   Double_t h_ds_1000_fely3002[14] = {
   1.571266,
   4.539347,
   3.900069,
   6.370244,
   5.052356,
   3.562118,
   1.268765,
   2.821874,
   3.163901,
   1.856536,
   1.439467,
   1.329709,
   0.002035641,
   0.1907202};
   Double_t h_ds_1000_fehx3002[14] = {
   0.075,
   0.075,
   0.075,
   0.075,
   0.075,
   0.075,
   0.075,
   0.075,
   0.075,
   0.075,
   0.075,
   0.075,
   0.075,
   0.075};
   Double_t h_ds_1000_fehy3002[14] = {
   1.571266,
   4.539347,
   3.900069,
   6.370244,
   5.052356,
   3.562118,
   1.268765,
   2.821874,
   3.163901,
   1.856536,
   1.439467,
   1.329709,
   0.002035641,
   0.1907202};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(14,h_ds_1000_fx3002,h_ds_1000_fy3002,h_ds_1000_felx3002,h_ds_1000_fehx3002,h_ds_1000_fely3002,h_ds_1000_fehy3002);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__mpipi");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0);
   
   TH1F *Graph_h_ds_10003002 = new TH1F("Graph_h_ds_10003002","Histogram of ds_1000_plot__mpipi",100,0.04,2.56);
   Graph_h_ds_10003002->SetMinimum(-3.896825);
   Graph_h_ds_10003002->SetMaximum(31.47745);
   Graph_h_ds_10003002->SetDirectory(0);
   Graph_h_ds_10003002->SetStats(0);
   Graph_h_ds_10003002->SetMarkerStyle(20);
   Graph_h_ds_10003002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003002->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003002->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003002->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003002->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003002->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003002->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003002->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003002->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003002->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003002->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003002);
   
   grae->Draw("zp");
   
   TH1D *frame_49e6c8790__6 = new TH1D("frame_49e6c8790__6","A RooPlot of \"min_pipi*1\"",14,0.25,2.35);
   frame_49e6c8790__6->SetBinContent(1,31.0558);
   frame_49e6c8790__6->SetMinimum(-0.5);
   frame_49e6c8790__6->SetMaximum(50);
   frame_49e6c8790__6->SetEntries(2);
   frame_49e6c8790__6->SetDirectory(0);
   frame_49e6c8790__6->SetStats(0);
   frame_49e6c8790__6->SetMarkerStyle(20);
   frame_49e6c8790__6->GetXaxis()->SetNdivisions(-703);
   frame_49e6c8790__6->GetXaxis()->SetLabelFont(132);
   frame_49e6c8790__6->GetXaxis()->SetLabelOffset(0.025);
   frame_49e6c8790__6->GetXaxis()->SetLabelSize(0.06);
   frame_49e6c8790__6->GetXaxis()->SetTitleSize(-1);
   frame_49e6c8790__6->GetXaxis()->SetTitleOffset(1);
   frame_49e6c8790__6->GetXaxis()->SetTitleFont(132);
   frame_49e6c8790__6->GetYaxis()->SetNdivisions(50006);
   frame_49e6c8790__6->GetYaxis()->SetLabelFont(132);
   frame_49e6c8790__6->GetYaxis()->SetLabelOffset(0.01);
   frame_49e6c8790__6->GetYaxis()->SetLabelSize(0.06);
   frame_49e6c8790__6->GetYaxis()->SetTitleSize(0.05);
   frame_49e6c8790__6->GetYaxis()->SetTitleFont(132);
   frame_49e6c8790__6->GetZaxis()->SetLabelFont(132);
   frame_49e6c8790__6->GetZaxis()->SetLabelSize(0.05);
   frame_49e6c8790__6->GetZaxis()->SetTitleSize(0.05);
   frame_49e6c8790__6->GetZaxis()->SetTitleOffset(1);
   frame_49e6c8790__6->GetZaxis()->SetTitleFont(132);
   frame_49e6c8790__6->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6a.C <==
void res_j2k3pi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue Jun  7 18:56:35 2022) by ROOT version 6.24/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",759,164,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.426506,-10.81707,1.872289,75.15854);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_49e70edd0__7 = new TH1D("frame_49e70edd0__7","A RooPlot of \"m35cPVM*1\"",30,0.6,1.8);
   frame_49e70edd0__7->SetBinContent(1,46.35219);
   frame_49e70edd0__7->SetMinimum(-0.5);
   frame_49e70edd0__7->SetMaximum(70);
   frame_49e70edd0__7->SetEntries(1);
   frame_49e70edd0__7->SetDirectory(0);
   frame_49e70edd0__7->SetStats(0);
   frame_49e70edd0__7->SetMarkerStyle(20);
   frame_49e70edd0__7->GetXaxis()->SetNdivisions(-304);
   frame_49e70edd0__7->GetXaxis()->SetLabelFont(132);
   frame_49e70edd0__7->GetXaxis()->SetLabelOffset(0.025);
   frame_49e70edd0__7->GetXaxis()->SetLabelSize(0.06);
   frame_49e70edd0__7->GetXaxis()->SetTitleSize(-1);
   frame_49e70edd0__7->GetXaxis()->SetTitleOffset(1);
   frame_49e70edd0__7->GetXaxis()->SetTitleFont(132);
   frame_49e70edd0__7->GetYaxis()->SetLabelFont(132);
   frame_49e70edd0__7->GetYaxis()->SetLabelOffset(0.01);
   frame_49e70edd0__7->GetYaxis()->SetLabelSize(0.06);
   frame_49e70edd0__7->GetYaxis()->SetTitleSize(0.05);
   frame_49e70edd0__7->GetYaxis()->SetTitleFont(132);
   frame_49e70edd0__7->GetZaxis()->SetLabelFont(132);
   frame_49e70edd0__7->GetZaxis()->SetLabelSize(0.05);
   frame_49e70edd0__7->GetZaxis()->SetTitleSize(0.05);
   frame_49e70edd0__7->GetZaxis()->SetTitleOffset(1);
   frame_49e70edd0__7->GetZaxis()->SetTitleFont(132);
   frame_49e70edd0__7->Draw("FUNC");
   
   Double_t fit1d_NiYCGz_Norm[mkpi]_Comp[pspol_WIaEto]_fx8[208] = {
   0.55996,
   0.56,
   0.6,
   0.62,
   0.63,
   0.6325,
   0.633125,
   0.6332813,
   0.6334375,
   0.6335938,
   0.63375,
   0.6339063,
   0.6340625,
   0.6342188,
   0.634375,
   0.6345312,
   0.6346875,
   0.6348438,
   0.635,
   0.6351562,
   0.6353125,
   0.6354688,
   0.635625,
   0.6357812,
   0.6359375,
   0.63625,
   0.6365625,
   0.636875,
   0.6371875,
   0.6375,
   0.6378125,
   0.638125,
   0.6384375,
   0.63875,
   0.6390625,
   0.639375,
   0.6396875,
   0.64,
   0.640625,
   0.64125,
   0.641875,
   0.6425,
   0.643125,
   0.64375,
   0.644375,
   0.645,
   0.645625,
   0.64625,
   0.646875,
   0.6475,
   0.648125,
   0.64875,
   0.649375,
   0.65,
   0.65125,
   0.6525,
   0.65375,
   0.655,
   0.65625,
   0.6575,
   0.65875,
   0.66,
   0.66125,
   0.6625,
   0.66375,
   0.665,
   0.66625,
   0.6675,
   0.66875,
   0.67,
   0.67125,
   0.6725,
   0.67375,
   0.675,
   0.67625,
   0.6775,
   0.67875,
   0.68,
   0.6825,
   0.685,
   0.6875,
   0.69,
   0.6925,
   0.695,
   0.6975,
   0.7,
   0.7025,
   0.705,
   0.7075,
   0.71,
   0.7125,
   0.715,
   0.7175,
   0.72,
   0.7225,
   0.725,
   0.7275,
   0.73,
   0.7325,
   0.735,
   0.7375,
   0.74,
   0.7425,
   0.745,
   0.7475,
   0.75,
   0.7525,
   0.755,
   0.7575,
   0.76,
   0.765,
   0.77,
   0.775,
   0.78,
   0.785,
   0.79,
   0.795,
   0.8,
   0.805,
   0.81,
   0.815,
   0.82,
   0.825,
   0.83,
   0.835,
   0.84,
   0.845,
   0.85,
   0.855,
   0.86,
   0.865,
   0.87,
   0.875,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.94,
   0.95,
   0.96,
   0.98,
   1,
   1.04,
   1.06,
   1.08,
   1.1,
   1.12,
   1.13,
   1.14,
   1.15,
   1.16,
   1.17,
   1.18,
   1.19,
   1.2,
   1.21,
   1.22,
   1.23,
   1.24,
   1.25,
   1.26,
   1.27,
   1.28,
   1.29,
   1.3,
   1.31,
   1.32,
   1.33,
   1.34,
   1.35,
   1.36,
   1.37,
   1.38,
   1.39,
   1.4,
   1.41,
   1.42,
   1.43,
   1.44,
   1.45,
   1.46,
   1.47,
   1.48,
   1.49,
   1.5,
   1.51,
   1.52,
   1.53,
   1.54,
   1.55,
   1.56,
   1.58,
   1.6,
   1.62,
   1.64,
   1.66,
   1.68,
   1.7,
   1.72,
   1.74,
   1.76,
   1.78,
   1.8,
   1.8,
   1.84,
   1.84004};
   Double_t fit1d_NiYCGz_Norm[mkpi]_Comp[pspol_WIaEto]_fy8[208] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.3019226,
   0.7150799,
   0.9647524,
   1.161629,
   1.329378,
   1.47795,
   1.612656,
   1.736724,
   1.852295,
   1.96087,
   2.063556,
   2.161192,
   2.254433,
   2.343806,
   2.429737,
   2.51258,
   2.59263,
   2.67014,
   2.818368,
   2.958669,
   3.092124,
   3.219585,
   3.341739,
   3.45915,
   3.572285,
   3.681542,
   3.787255,
   3.889715,
   3.989175,
   4.085852,
   4.179943,
   4.36103,
   4.533604,
   4.698608,
   4.85682,
   5.008889,
   5.155366,
   5.296719,
   5.433353,
   5.565622,
   5.693835,
   5.818264,
   5.939153,
   6.056718,
   6.171153,
   6.282635,
   6.391321,
   6.600875,
   6.800829,
   6.992037,
   7.175231,
   7.351038,
   7.520005,
   7.682611,
   7.83928,
   7.990386,
   8.136265,
   8.277219,
   8.41352,
   8.545413,
   8.673123,
   8.796855,
   8.916797,
   9.033122,
   9.145988,
   9.255544,
   9.361926,
   9.465261,
   9.565667,
   9.663256,
   9.75813,
   9.940118,
   10.11234,
   10.27543,
   10.42994,
   10.57639,
   10.71522,
   10.84687,
   10.9717,
   11.09005,
   11.20226,
   11.30861,
   11.40937,
   11.50479,
   11.59511,
   11.68055,
   11.7613,
   11.83756,
   11.90951,
   11.97731,
   12.04113,
   12.10111,
   12.15739,
   12.21011,
   12.25939,
   12.30536,
   12.34812,
   12.38779,
   12.42447,
   12.45825,
   12.48924,
   12.51752,
   12.54318,
   12.58696,
   12.62121,
   12.64649,
   12.66333,
   12.67223,
   12.67364,
   12.66799,
   12.65568,
   12.63707,
   12.61252,
   12.58236,
   12.5469,
   12.50642,
   12.46121,
   12.41152,
   12.3576,
   12.29968,
   12.23798,
   12.17273,
   12.1041,
   12.0323,
   11.95751,
   11.8799,
   11.79963,
   11.63175,
   11.45504,
   11.27058,
   11.07936,
   10.88226,
   10.68013,
   10.47373,
   10.26375,
   9.835613,
   9.400318,
   8.523307,
   8.087746,
   7.657487,
   7.234551,
   6.820635,
   6.61751,
   6.417148,
   6.219686,
   6.025248,
   5.833944,
   5.645873,
   5.461121,
   5.279765,
   5.101871,
   4.927496,
   4.756686,
   4.589483,
   4.425917,
   4.266012,
   4.109787,
   3.957251,
   3.808409,
   3.66326,
   3.521799,
   3.384013,
   3.249887,
   3.119399,
   2.992527,
   2.869241,
   2.749509,
   2.633297,
   2.520567,
   2.411276,
   2.305383,
   2.202841,
   2.103601,
   2.007614,
   1.914828,
   1.82519,
   1.738643,
   1.655132,
   1.574599,
   1.496986,
   1.422232,
   1.350278,
   1.281063,
   1.214524,
   1.1506,
   1.089228,
   0.9738922,
   0.8680132,
   0.77109,
   0.6826241,
   0.6021225,
   0.5290995,
   0.4630784,
   0.4035936,
   0.3501917,
   0.3024328,
   0.2598915,
   0.222158,
   0.222158,
   0.222158,
   0};
   TGraph *graph = new TGraph(208,fit1d_NiYCGz_Norm[mkpi]_Comp[pspol_WIaEto]_fx8,fit1d_NiYCGz_Norm[mkpi]_Comp[pspol_WIaEto]_fy8);
   graph->SetName("fit1d_NiYCGz_Norm[mkpi]_Comp[pspol_WIaEto]");
   graph->SetTitle("Projection of Fit1D FitBW0");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBpspol_WIaEtocB8 = new TH1F("Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBpspol_WIaEtocB8","Projection of Fit1D FitBW0",208,0.431952,1.968048);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBpspol_WIaEtocB8->SetMinimum(0);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBpspol_WIaEtocB8->SetMaximum(13.94101);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBpspol_WIaEtocB8->SetDirectory(0);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBpspol_WIaEtocB8->SetStats(0);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBpspol_WIaEtocB8->SetMarkerStyle(20);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBpspol_WIaEtocB8->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBpspol_WIaEtocB8->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBpspol_WIaEtocB8->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBpspol_WIaEtocB8->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBpspol_WIaEtocB8->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBpspol_WIaEtocB8->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBpspol_WIaEtocB8->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBpspol_WIaEtocB8->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBpspol_WIaEtocB8->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBpspol_WIaEtocB8->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBpspol_WIaEtocB8->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBpspol_WIaEtocB8->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBpspol_WIaEtocB8->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBpspol_WIaEtocB8->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBpspol_WIaEtocB8->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBpspol_WIaEtocB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_NiYCGz_Norm[mkpi]_Comp[pspol_WIaEto]8);
   
   graph->Draw("l");
   
   Double_t fit1d_NiYCGz_Norm[mkpi]_Comp[rbw_PuIQCW]_fx9[295] = {
   0.6,
   0.6,
   0.64,
   0.66,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.755,
   0.76,
   0.765,
   0.77,
   0.775,
   0.78,
   0.785,
   0.79,
   0.7925,
   0.795,
   0.7975,
   0.8,
   0.8025,
   0.805,
   0.8075,
   0.81,
   0.8125,
   0.815,
   0.8175,
   0.82,
   0.8225,
   0.82375,
   0.825,
   0.82625,
   0.8275,
   0.82875,
   0.83,
   0.83125,
   0.8325,
   0.83375,
   0.835,
   0.83625,
   0.8375,
   0.83875,
   0.84,
   0.84125,
   0.8425,
   0.84375,
   0.845,
   0.84625,
   0.8475,
   0.84875,
   0.849375,
   0.85,
   0.850625,
   0.85125,
   0.851875,
   0.8525,
   0.853125,
   0.85375,
   0.854375,
   0.855,
   0.855625,
   0.85625,
   0.856875,
   0.8575,
   0.858125,
   0.85875,
   0.859375,
   0.86,
   0.860625,
   0.86125,
   0.861875,
   0.8625,
   0.863125,
   0.86375,
   0.864375,
   0.865,
   0.865625,
   0.86625,
   0.866875,
   0.8675,
   0.868125,
   0.86875,
   0.869375,
   0.87,
   0.870625,
   0.87125,
   0.871875,
   0.8725,
   0.873125,
   0.87375,
   0.874375,
   0.875,
   0.875625,
   0.87625,
   0.876875,
   0.8775,
   0.878125,
   0.87875,
   0.879375,
   0.88,
   0.8825,
   0.883125,
   0.88375,
   0.884375,
   0.885,
   0.885625,
   0.8859375,
   0.88625,
   0.8865625,
   0.886875,
   0.8871875,
   0.8875,
   0.8878125,
   0.888125,
   0.8884375,
   0.88875,
   0.8890625,
   0.889375,
   0.8896875,
   0.89,
   0.8903125,
   0.890625,
   0.8909375,
   0.89125,
   0.8915625,
   0.891875,
   0.8921875,
   0.8925,
   0.8928125,
   0.893125,
   0.8934375,
   0.89375,
   0.8940625,
   0.894375,
   0.8946875,
   0.895,
   0.8953125,
   0.895625,
   0.8959375,
   0.89625,
   0.8965625,
   0.896875,
   0.8971875,
   0.8975,
   0.8978125,
   0.898125,
   0.8984375,
   0.89875,
   0.8990625,
   0.899375,
   0.8996875,
   0.9,
   0.9003125,
   0.900625,
   0.9009375,
   0.90125,
   0.9015625,
   0.901875,
   0.9021875,
   0.9025,
   0.9028125,
   0.903125,
   0.90375,
   0.904375,
   0.905,
   0.905625,
   0.90625,
   0.9075,
   0.91,
   0.910625,
   0.91125,
   0.911875,
   0.9125,
   0.913125,
   0.91375,
   0.914375,
   0.915,
   0.915625,
   0.91625,
   0.916875,
   0.9175,
   0.918125,
   0.91875,
   0.919375,
   0.92,
   0.920625,
   0.92125,
   0.921875,
   0.9225,
   0.923125,
   0.92375,
   0.924375,
   0.925,
   0.925625,
   0.92625,
   0.926875,
   0.9275,
   0.928125,
   0.92875,
   0.929375,
   0.93,
   0.930625,
   0.93125,
   0.931875,
   0.9325,
   0.933125,
   0.93375,
   0.934375,
   0.935,
   0.935625,
   0.93625,
   0.936875,
   0.9375,
   0.938125,
   0.93875,
   0.94,
   0.94125,
   0.9425,
   0.94375,
   0.945,
   0.94625,
   0.9475,
   0.94875,
   0.95,
   0.95125,
   0.9525,
   0.95375,
   0.955,
   0.95625,
   0.9575,
   0.95875,
   0.96,
   0.96125,
   0.9625,
   0.96375,
   0.965,
   0.96625,
   0.9675,
   0.97,
   0.9725,
   0.975,
   0.9775,
   0.98,
   0.9825,
   0.985,
   0.9875,
   0.99,
   0.9925,
   0.995,
   0.9975,
   1,
   1.0025,
   1.005,
   1.01,
   1.015,
   1.02,
   1.025,
   1.03,
   1.035,
   1.04,
   1.045,
   1.05,
   1.06,
   1.07,
   1.08,
   1.09,
   1.1,
   1.11,
   1.12,
   1.14,
   1.16,
   1.18,
   1.2,
   1.22,
   1.24,
   1.28,
   1.32,
   1.36,
   1.4,
   1.44,
   1.48,
   1.52,
   1.56,
   1.6,
   1.64,
   1.68,
   1.72,
   1.76,
   1.8,
   1.8,
   1.8};
   Double_t fit1d_NiYCGz_Norm[mkpi]_Comp[rbw_PuIQCW]_fy9[295] = {
   0,
   0,
   0.001326857,
   0.01209351,
   0.03258451,
   0.04727767,
   0.06567043,
   0.08854456,
   0.1169342,
   0.1522156,
   0.19624,
   0.2515313,
   0.2844459,
   0.3215876,
   0.3636222,
   0.4113488,
   0.4657322,
   0.527944,
   0.5994174,
   0.6819172,
   0.7279667,
   0.7776337,
   0.8312787,
   0.8893067,
   0.9521736,
   1.020394,
   1.094548,
   1.175296,
   1.263387,
   1.359673,
   1.46513,
   1.580873,
   1.708183,
   1.776627,
   1.848534,
   1.924122,
   2.003629,
   2.087309,
   2.175436,
   2.268307,
   2.366241,
   2.46958,
   2.578697,
   2.693991,
   2.815898,
   2.944883,
   3.081453,
   3.226156,
   3.379581,
   3.54237,
   3.715213,
   3.898857,
   4.09411,
   4.301845,
   4.410683,
   4.523,
   4.638923,
   4.758588,
   4.882133,
   5.0097,
   5.141439,
   5.277504,
   5.418053,
   5.563251,
   5.713268,
   5.868277,
   6.02846,
   6.194001,
   6.36509,
   6.541922,
   6.724695,
   6.913615,
   7.108886,
   7.310721,
   7.519331,
   7.734931,
   7.957738,
   8.187966,
   8.425831,
   8.671545,
   8.925315,
   9.187343,
   9.457822,
   9.736938,
   10.02486,
   10.32174,
   10.62771,
   10.9429,
   11.26737,
   11.6012,
   11.94438,
   12.29691,
   12.65871,
   13.02965,
   13.40955,
   13.79815,
   14.19515,
   14.60012,
   15.01259,
   15.43194,
   15.85751,
   16.28849,
   16.72395,
   17.16287,
   18.928,
   19.36425,
   19.7951,
   20.21867,
   20.63295,
   21.03588,
   21.23243,
   21.42534,
   21.61434,
   21.79916,
   21.97952,
   22.15515,
   22.32578,
   22.49115,
   22.65098,
   22.80503,
   22.95303,
   23.09474,
   23.22992,
   23.35834,
   23.47979,
   23.59404,
   23.70091,
   23.80021,
   23.89176,
   23.97541,
   24.05102,
   24.11846,
   24.17762,
   24.2284,
   24.27073,
   24.30455,
   24.32983,
   24.34653,
   24.35465,
   24.3542,
   24.34522,
   24.32775,
   24.30187,
   24.26764,
   24.22518,
   24.1746,
   24.11603,
   24.04961,
   23.97551,
   23.89389,
   23.80495,
   23.70888,
   23.60588,
   23.49617,
   23.37998,
   23.25753,
   23.12907,
   22.99484,
   22.85509,
   22.71007,
   22.56003,
   22.40524,
   22.24594,
   22.08241,
   21.91489,
   21.74364,
   21.39096,
   21.02637,
   20.65178,
   20.26906,
   19.87994,
   19.08905,
   17.49592,
   17.10211,
   16.712,
   16.32634,
   15.94581,
   15.57098,
   15.20235,
   14.84034,
   14.48528,
   14.13746,
   13.79709,
   13.46434,
   13.13932,
   12.8221,
   12.51272,
   12.21118,
   11.91745,
   11.63147,
   11.35317,
   11.08245,
   10.8192,
   10.56329,
   10.31458,
   10.07294,
   9.838195,
   9.6102,
   9.388788,
   9.173791,
   8.965042,
   8.762372,
   8.565611,
   8.374591,
   8.189146,
   8.00911,
   7.83432,
   7.664616,
   7.499842,
   7.339843,
   7.184469,
   7.033573,
   6.887012,
   6.744647,
   6.606341,
   6.471964,
   6.341388,
   6.214489,
   6.091146,
   5.854668,
   5.63107,
   5.419521,
   5.219248,
   5.029529,
   4.849691,
   4.679107,
   4.517196,
   4.363413,
   4.217255,
   4.078252,
   3.945967,
   3.819993,
   3.699953,
   3.585493,
   3.476285,
   3.372024,
   3.272425,
   3.177222,
   3.086167,
   2.999028,
   2.915589,
   2.835648,
   2.685514,
   2.547255,
   2.419667,
   2.301691,
   2.192391,
   2.090943,
   1.996614,
   1.908756,
   1.826789,
   1.750197,
   1.678519,
   1.611341,
   1.548292,
   1.489039,
   1.433279,
   1.331177,
   1.240105,
   1.158509,
   1.0851,
   1.018802,
   0.9587093,
   0.904056,
   0.8541922,
   0.8085622,
   0.7281625,
   0.6597696,
   0.6010527,
   0.5502249,
   0.5058978,
   0.4669783,
   0.432597,
   0.3747825,
   0.3282723,
   0.2902235,
   0.2586462,
   0.2321114,
   0.2095702,
   0.1735151,
   0.1461528,
   0.12484,
   0.1078817,
   0.0941466,
   0.08285392,
   0.07344929,
   0.06552948,
   0.05879489,
   0.05301885,
   0.04802704,
   0.04368347,
   0.03988068,
   0.03653278,
   0,
   0.03653278};
   graph = new TGraph(295,fit1d_NiYCGz_Norm[mkpi]_Comp[rbw_PuIQCW]_fx9,fit1d_NiYCGz_Norm[mkpi]_Comp[rbw_PuIQCW]_fy9);
   graph->SetName("fit1d_NiYCGz_Norm[mkpi]_Comp[rbw_PuIQCW]");
   graph->SetTitle("Projection of Fit1D FitBW0");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBrbw_PuIQCWcB9 = new TH1F("Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBrbw_PuIQCWcB9","Projection of Fit1D FitBW0",295,0.48,1.92);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBrbw_PuIQCWcB9->SetMinimum(0);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBrbw_PuIQCWcB9->SetMaximum(26.79011);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBrbw_PuIQCWcB9->SetDirectory(0);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBrbw_PuIQCWcB9->SetStats(0);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBrbw_PuIQCWcB9->SetMarkerStyle(20);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBrbw_PuIQCWcB9->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBrbw_PuIQCWcB9->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBrbw_PuIQCWcB9->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBrbw_PuIQCWcB9->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBrbw_PuIQCWcB9->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBrbw_PuIQCWcB9->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBrbw_PuIQCWcB9->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBrbw_PuIQCWcB9->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBrbw_PuIQCWcB9->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBrbw_PuIQCWcB9->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBrbw_PuIQCWcB9->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBrbw_PuIQCWcB9->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBrbw_PuIQCWcB9->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBrbw_PuIQCWcB9->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBrbw_PuIQCWcB9->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NiYCGz_NormoBmkpicB_CompoBrbw_PuIQCWcB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_NiYCGz_Norm[mkpi]_Comp[rbw_PuIQCW]9);
   
   graph->Draw("fl");
   
   Double_t fit1d_NiYCGz_Norm[mkpi]_fx10[319] = {
   0.55996,
   0.56,
   0.6,
   0.62,
   0.63,
   0.6325,
   0.633125,
   0.6332813,
   0.6334375,
   0.6335938,
   0.63375,
   0.6339063,
   0.6340625,
   0.6342188,
   0.634375,
   0.6345312,
   0.6346875,
   0.635,
   0.6353125,
   0.635625,
   0.6359375,
   0.63625,
   0.6365625,
   0.636875,
   0.6375,
   0.638125,
   0.63875,
   0.639375,
   0.64,
   0.640625,
   0.64125,
   0.641875,
   0.6425,
   0.64375,
   0.645,
   0.64625,
   0.6475,
   0.64875,
   0.65,
   0.65125,
   0.6525,
   0.65375,
   0.655,
   0.65625,
   0.6575,
   0.65875,
   0.66,
   0.6625,
   0.665,
   0.6675,
   0.67,
   0.6725,
   0.675,
   0.6775,
   0.68,
   0.6825,
   0.685,
   0.6875,
   0.69,
   0.6925,
   0.695,
   0.6975,
   0.7,
   0.7025,
   0.705,
   0.71,
   0.715,
   0.72,
   0.725,
   0.73,
   0.735,
   0.74,
   0.745,
   0.75,
   0.755,
   0.76,
   0.77,
   0.78,
   0.79,
   0.795,
   0.8,
   0.805,
   0.81,
   0.8125,
   0.815,
   0.8175,
   0.82,
   0.8225,
   0.825,
   0.8275,
   0.83,
   0.8325,
   0.835,
   0.83625,
   0.8375,
   0.83875,
   0.84,
   0.84125,
   0.8425,
   0.84375,
   0.845,
   0.84625,
   0.8475,
   0.84875,
   0.85,
   0.85125,
   0.8525,
   0.85375,
   0.855,
   0.85625,
   0.8575,
   0.85875,
   0.859375,
   0.86,
   0.860625,
   0.86125,
   0.861875,
   0.8625,
   0.863125,
   0.86375,
   0.864375,
   0.865,
   0.865625,
   0.86625,
   0.866875,
   0.8675,
   0.868125,
   0.86875,
   0.869375,
   0.87,
   0.870625,
   0.87125,
   0.871875,
   0.8725,
   0.873125,
   0.87375,
   0.874375,
   0.875,
   0.875625,
   0.87625,
   0.876875,
   0.8775,
   0.87875,
   0.88,
   0.8825,
   0.88375,
   0.884375,
   0.885,
   0.885625,
   0.88625,
   0.886875,
   0.8875,
   0.888125,
   0.8884375,
   0.88875,
   0.8890625,
   0.889375,
   0.8896875,
   0.89,
   0.8903125,
   0.890625,
   0.8909375,
   0.89125,
   0.8915625,
   0.891875,
   0.8921875,
   0.8925,
   0.8928125,
   0.893125,
   0.8934375,
   0.89375,
   0.8940625,
   0.894375,
   0.8946875,
   0.895,
   0.8953125,
   0.895625,
   0.8959375,
   0.89625,
   0.8965625,
   0.896875,
   0.8971875,
   0.8975,
   0.8978125,
   0.898125,
   0.8984375,
   0.89875,
   0.8990625,
   0.899375,
   0.8996875,
   0.9,
   0.900625,
   0.90125,
   0.901875,
   0.9025,
   0.903125,
   0.90375,
   0.904375,
   0.905,
   0.905625,
   0.90625,
   0.9075,
   0.91,
   0.91125,
   0.9125,
   0.913125,
   0.91375,
   0.914375,
   0.915,
   0.915625,
   0.91625,
   0.916875,
   0.9175,
   0.918125,
   0.91875,
   0.919375,
   0.92,
   0.920625,
   0.92125,
   0.921875,
   0.9225,
   0.923125,
   0.92375,
   0.924375,
   0.925,
   0.925625,
   0.92625,
   0.926875,
   0.9275,
   0.928125,
   0.92875,
   0.93,
   0.93125,
   0.9325,
   0.93375,
   0.935,
   0.93625,
   0.9375,
   0.93875,
   0.94,
   0.94125,
   0.9425,
   0.94375,
   0.945,
   0.94625,
   0.9475,
   0.94875,
   0.95,
   0.95125,
   0.9525,
   0.95375,
   0.955,
   0.9575,
   0.96,
   0.9625,
   0.965,
   0.9675,
   0.97,
   0.9725,
   0.975,
   0.9775,
   0.98,
   0.9825,
   0.985,
   0.9875,
   0.99,
   0.995,
   1,
   1.005,
   1.01,
   1.015,
   1.02,
   1.025,
   1.03,
   1.04,
   1.05,
   1.06,
   1.07,
   1.08,
   1.09,
   1.1,
   1.11,
   1.12,
   1.13,
   1.14,
   1.16,
   1.18,
   1.2,
   1.22,
   1.24,
   1.26,
   1.28,
   1.3,
   1.32,
   1.34,
   1.36,
   1.38,
   1.4,
   1.42,
   1.44,
   1.46,
   1.48,
   1.5,
   1.52,
   1.54,
   1.56,
   1.58,
   1.6,
   1.62,
   1.64,
   1.66,
   1.68,
   1.7,
   1.72,
   1.76,
   1.8,
   1.8,
   1.84,
   1.84004};
   Double_t fit1d_NiYCGz_Norm[mkpi]_fy10[319] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.301923,
   0.7150859,
   0.9647671,
   1.161655,
   1.329416,
   1.478004,
   1.612725,
   1.736811,
   1.852401,
   1.960996,
   2.161361,
   2.344023,
   2.512849,
   2.670464,
   2.818751,
   2.959115,
   3.092635,
   3.342391,
   3.573089,
   3.788223,
   3.990317,
   4.18127,
   4.362552,
   4.535331,
   4.70055,
   4.858986,
   5.158009,
   5.43651,
   5.697542,
   5.943445,
   6.176066,
   6.39689,
   6.607135,
   6.807815,
   6.999786,
   7.183776,
   7.360416,
   7.530252,
   7.693763,
   7.851373,
   8.150354,
   8.429754,
   8.69166,
   8.937799,
   9.16962,
   9.388361,
   9.595084,
   9.790715,
   9.976064,
   10.15185,
   10.31871,
   10.47722,
   10.62789,
   10.77119,
   10.90755,
   11.03737,
   11.16099,
   11.27875,
   11.49791,
   11.69708,
   11.87823,
   12.04312,
   12.19335,
   12.33039,
   12.45563,
   12.57041,
   12.676,
   12.77369,
   12.86477,
   13.03256,
   13.19127,
   13.35556,
   13.44562,
   13.54498,
   13.65746,
   13.78782,
   13.86151,
   13.94204,
   14.03041,
   14.12777,
   14.23545,
   14.35496,
   14.48802,
   14.63664,
   14.80315,
   14.99021,
   15.09242,
   15.20097,
   15.31634,
   15.43905,
   15.56964,
   15.7087,
   15.85689,
   16.01489,
   16.18346,
   16.3634,
   16.55559,
   16.76098,
   16.98058,
   17.21549,
   17.46687,
   17.73598,
   18.02415,
   18.33282,
   18.66348,
   18.83755,
   19.01772,
   19.20418,
   19.39716,
   19.59687,
   19.80352,
   20.01733,
   20.23851,
   20.46728,
   20.70385,
   20.94843,
   21.20122,
   21.46242,
   21.73221,
   22.01076,
   22.29822,
   22.59473,
   22.90041,
   23.21534,
   23.53956,
   23.87311,
   24.21596,
   24.56803,
   24.9292,
   25.2993,
   25.67806,
   26.06516,
   26.4602,
   26.86269,
   27.27203,
   28.10843,
   28.96251,
   30.68655,
   31.53289,
   31.94601,
   32.34981,
   32.74223,
   33.12114,
   33.48437,
   33.82974,
   34.15508,
   34.30957,
   34.45827,
   34.60091,
   34.73725,
   34.86706,
   34.99009,
   35.10614,
   35.215,
   35.31645,
   35.41033,
   35.49645,
   35.57467,
   35.64483,
   35.70682,
   35.76051,
   35.80583,
   35.84268,
   35.87102,
   35.89079,
   35.90199,
   35.9046,
   35.89863,
   35.88412,
   35.86112,
   35.82969,
   35.78992,
   35.7419,
   35.68575,
   35.6216,
   35.5496,
   35.46991,
   35.38269,
   35.28814,
   35.18645,
   35.07783,
   34.96249,
   34.84066,
   34.71257,
   34.43857,
   34.14246,
   33.82625,
   33.49203,
   33.14182,
   32.77769,
   32.4016,
   32.0155,
   31.62123,
   31.22054,
   30.40642,
   28.7665,
   27.95903,
   27.16918,
   26.78249,
   26.40197,
   26.02804,
   25.66104,
   25.30125,
   24.94889,
   24.60412,
   24.26706,
   23.93778,
   23.61632,
   23.30267,
   22.9968,
   22.69867,
   22.40819,
   22.12527,
   21.84979,
   21.58164,
   21.32067,
   21.06673,
   20.81968,
   20.57936,
   20.34559,
   20.11822,
   19.89708,
   19.682,
   19.4728,
   19.07141,
   18.69158,
   18.33201,
   17.99148,
   17.66879,
   17.36281,
   17.07248,
   16.79679,
   16.5348,
   16.28562,
   16.04842,
   15.82244,
   15.60695,
   15.40127,
   15.2048,
   15.01693,
   14.83714,
   14.66492,
   14.49979,
   14.34133,
   14.18914,
   13.90203,
   13.63577,
   13.388,
   13.15665,
   12.93996,
   12.73636,
   12.54449,
   12.36315,
   12.1913,
   12.028,
   11.87245,
   11.72391,
   11.58175,
   11.44539,
   11.18811,
   10.94861,
   10.72413,
   10.51241,
   10.31163,
   10.12028,
   9.937131,
   9.761145,
   9.427363,
   9.113566,
   8.815908,
   8.531588,
   8.258539,
   7.995215,
   7.740449,
   7.49335,
   7.253232,
   7.019565,
   6.791931,
   6.353521,
   5.936097,
   5.538412,
   5.159607,
   4.799053,
   4.45625,
   4.130766,
   3.822201,
   3.530166,
   3.254262,
   2.994081,
   2.749195,
   2.519158,
   2.303507,
   2.101761,
   1.913424,
   1.737986,
   1.57493,
   1.423728,
   1.283848,
   1.154758,
   1.035922,
   0.9268081,
   0.826889,
   0.735643,
   0.6525567,
   0.5771265,
   0.5088599,
   0.4472771,
   0.3423135,
   0.2586908,
   0.2586908,
   0.2586908,
   0};
   graph = new TGraph(319,fit1d_NiYCGz_Norm[mkpi]_fx10,fit1d_NiYCGz_Norm[mkpi]_fy10);
   graph->SetName("fit1d_NiYCGz_Norm[mkpi]");
   graph->SetTitle("Projection of Fit1D FitBW0");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NiYCGz_NormoBmkpicB10 = new TH1F("Graph_fit1d_NiYCGz_NormoBmkpicB10","Projection of Fit1D FitBW0",319,0.431952,1.968048);
   Graph_fit1d_NiYCGz_NormoBmkpicB10->SetMinimum(0);
   Graph_fit1d_NiYCGz_NormoBmkpicB10->SetMaximum(39.49506);
   Graph_fit1d_NiYCGz_NormoBmkpicB10->SetDirectory(0);
   Graph_fit1d_NiYCGz_NormoBmkpicB10->SetStats(0);
   Graph_fit1d_NiYCGz_NormoBmkpicB10->SetMarkerStyle(20);
   Graph_fit1d_NiYCGz_NormoBmkpicB10->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NiYCGz_NormoBmkpicB10->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NiYCGz_NormoBmkpicB10->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NiYCGz_NormoBmkpicB10->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NiYCGz_NormoBmkpicB10->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NiYCGz_NormoBmkpicB10->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NiYCGz_NormoBmkpicB10->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NiYCGz_NormoBmkpicB10->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NiYCGz_NormoBmkpicB10->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NiYCGz_NormoBmkpicB10->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NiYCGz_NormoBmkpicB10->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NiYCGz_NormoBmkpicB10->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NiYCGz_NormoBmkpicB10->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NiYCGz_NormoBmkpicB10->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NiYCGz_NormoBmkpicB10->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NiYCGz_NormoBmkpicB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_NiYCGz_Norm[mkpi]10);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3003[30] = {
   0.62,
   0.66,
   0.7,
   0.74,
   0.78,
   0.82,
   0.86,
   0.9,
   0.94,
   0.98,
   1.02,
   1.06,
   1.1,
   1.14,
   1.18,
   1.22,
   1.26,
   1.3,
   1.34,
   1.38,
   1.42,
   1.46,
   1.5,
   1.54,
   1.58,
   1.62,
   1.66,
   1.7,
   1.74,
   1.78};
   Double_t h_ds_1000_fy3003[30] = {
   -0.2535227,
   6.049767,
   11.13335,
   14.58283,
   16.52261,
   16.3981,
   15.02054,
   36.91955,
   12.87959,
   10.68015,
   10.9356,
   12.46277,
   3.470725,
   5.23626,
   7.336739,
   3.869272,
   6.177124,
   2.61582,
   1.323366,
   3.555043,
   2.373546,
   2.926304,
   -0.2327353,
   2.97853,
   2.878857,
   0.7146793,
   1.079398,
   -0.1737868,
   -0.173603,
   0};
   Double_t h_ds_1000_felx3003[30] = {
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02};
   Double_t h_ds_1000_fely3003[30] = {
   0.1846311,
   3.324906,
   4.077786,
   4.71033,
   4.890087,
   5.33364,
   4.859864,
   7.181187,
   4.550148,
   4.106551,
   4.095501,
   4.466636,
   2.591811,
   3.350462,
   2.998836,
   2.944786,
   3.149197,
   2.34103,
   2.048522,
   2.669881,
   2.41308,
   2.022651,
   0.6955483,
   2.073418,
   2.189322,
   1.160173,
   1.263198,
   0.1737868,
   0.173603,
   0};
   Double_t h_ds_1000_fehx3003[30] = {
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02};
   Double_t h_ds_1000_fehy3003[30] = {
   0.1846311,
   3.324906,
   4.077786,
   4.71033,
   4.890087,
   5.33364,
   4.859864,
   7.181187,
   4.550148,
   4.106551,
   4.095501,
   4.466636,
   2.591811,
   3.350462,
   2.998836,
   2.944786,
   3.149197,
   2.34103,
   2.048522,
   2.669881,
   2.41308,
   2.022651,
   0.6955483,
   2.073418,
   2.189322,
   1.160173,
   1.263198,
   0.1737868,
   0.173603,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(30,h_ds_1000_fx3003,h_ds_1000_fy3003,h_ds_1000_felx3003,h_ds_1000_fehx3003,h_ds_1000_fely3003,h_ds_1000_fehy3003);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__mkpi");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0);
   
   TH1F *Graph_h_ds_10003003 = new TH1F("Graph_h_ds_10003003","Histogram of ds_1000_plot__mkpi",100,0.48,1.92);
   Graph_h_ds_10003003->SetMinimum(-5.431185);
   Graph_h_ds_10003003->SetMaximum(48.60364);
   Graph_h_ds_10003003->SetDirectory(0);
   Graph_h_ds_10003003->SetStats(0);
   Graph_h_ds_10003003->SetMarkerStyle(20);
   Graph_h_ds_10003003->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003003->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003003->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003003->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003003->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003003->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003003->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003003->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003003->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003003->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003003->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003003->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003003->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003003->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003003->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003003);
   
   grae->Draw("zp");
   
   TH1D *frame_49e70edd0__8 = new TH1D("frame_49e70edd0__8","A RooPlot of \"m35cPVM*1\"",30,0.6,1.8);
   frame_49e70edd0__8->SetBinContent(1,46.35219);
   frame_49e70edd0__8->SetMinimum(-0.5);
   frame_49e70edd0__8->SetMaximum(70);
   frame_49e70edd0__8->SetEntries(1);
   frame_49e70edd0__8->SetDirectory(0);
   frame_49e70edd0__8->SetStats(0);
   frame_49e70edd0__8->SetMarkerStyle(20);
   frame_49e70edd0__8->GetXaxis()->SetNdivisions(-304);
   frame_49e70edd0__8->GetXaxis()->SetLabelFont(132);
   frame_49e70edd0__8->GetXaxis()->SetLabelOffset(0.025);
   frame_49e70edd0__8->GetXaxis()->SetLabelSize(0.06);
   frame_49e70edd0__8->GetXaxis()->SetTitleSize(-1);
   frame_49e70edd0__8->GetXaxis()->SetTitleOffset(1);
   frame_49e70edd0__8->GetXaxis()->SetTitleFont(132);
   frame_49e70edd0__8->GetYaxis()->SetLabelFont(132);
   frame_49e70edd0__8->GetYaxis()->SetLabelOffset(0.01);
   frame_49e70edd0__8->GetYaxis()->SetLabelSize(0.06);
   frame_49e70edd0__8->GetYaxis()->SetTitleSize(0.05);
   frame_49e70edd0__8->GetYaxis()->SetTitleFont(132);
   frame_49e70edd0__8->GetZaxis()->SetLabelFont(132);
   frame_49e70edd0__8->GetZaxis()->SetLabelSize(0.05);
   frame_49e70edd0__8->GetZaxis()->SetTitleSize(0.05);
   frame_49e70edd0__8->GetZaxis()->SetTitleOffset(1);
   frame_49e70edd0__8->GetZaxis()->SetTitleFont(132);
   frame_49e70edd0__8->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6b.C <==
void j2k3pi_2k()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Thu Jun  9 20:16:10 2022) by ROOT version 6.24/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",8,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.9698795,-5.951219,1.054217,26.97561);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h2kmc__1 = new TH1F("h2kmc__1","",100,0.98,1.05);
   h2kmc__1->SetMinimum(-2);
   h2kmc__1->SetMaximum(25);
   h2kmc__1->SetStats(0);
   h2kmc__1->SetMarkerStyle(20);
   h2kmc__1->GetXaxis()->SetNdivisions(-507);
   h2kmc__1->GetXaxis()->SetLabelFont(132);
   h2kmc__1->GetXaxis()->SetLabelOffset(0.025);
   h2kmc__1->GetXaxis()->SetLabelSize(0.06);
   h2kmc__1->GetXaxis()->SetTitleSize(-1);
   h2kmc__1->GetXaxis()->SetTitleOffset(1);
   h2kmc__1->GetXaxis()->SetTitleFont(132);
   h2kmc__1->GetYaxis()->SetNdivisions(50006);
   h2kmc__1->GetYaxis()->SetLabelFont(132);
   h2kmc__1->GetYaxis()->SetLabelOffset(0.01);
   h2kmc__1->GetYaxis()->SetLabelSize(0.06);
   h2kmc__1->GetYaxis()->SetTitleSize(0.05);
   h2kmc__1->GetYaxis()->SetTitleFont(132);
   h2kmc__1->GetZaxis()->SetLabelFont(132);
   h2kmc__1->GetZaxis()->SetLabelSize(0.05);
   h2kmc__1->GetZaxis()->SetTitleSize(0.05);
   h2kmc__1->GetZaxis()->SetTitleOffset(1);
   h2kmc__1->GetZaxis()->SetTitleFont(132);
   h2kmc__1->Draw("");
   
   Double_t pspol_sRrNSU_Norm[m25cPVM]_fx1[241] = {
   0.936987,
   0.937,
   0.95,
   0.963,
   0.976,
   0.9825,
   0.98575,
   0.9865625,
   0.9869687,
   0.9871719,
   0.987375,
   0.9875781,
   0.9877812,
   0.9879844,
   0.9881875,
   0.9883906,
   0.9885937,
   0.9887969,
   0.989,
   0.9892031,
   0.9894063,
   0.9896094,
   0.9898125,
   0.9900156,
   0.9902188,
   0.9904219,
   0.990625,
   0.9908281,
   0.9910313,
   0.9912344,
   0.9914375,
   0.9916406,
   0.9918438,
   0.99225,
   0.9926563,
   0.9930625,
   0.9934688,
   0.993875,
   0.9942813,
   0.9946875,
   0.9950938,
   0.9955,
   0.9959062,
   0.9963125,
   0.9967188,
   0.997125,
   0.9975312,
   0.9979375,
   0.9983438,
   0.99875,
   0.9991562,
   0.9995625,
   1.000375,
   1.001187,
   1.002,
   1.002813,
   1.003625,
   1.004437,
   1.00525,
   1.006063,
   1.006875,
   1.007687,
   1.0085,
   1.009313,
   1.010125,
   1.010937,
   1.01175,
   1.012563,
   1.013375,
   1.014187,
   1.015,
   1.015813,
   1.016625,
   1.017437,
   1.01825,
   1.019062,
   1.019875,
   1.0215,
   1.023125,
   1.02475,
   1.026375,
   1.028,
   1.029625,
   1.03125,
   1.032875,
   1.0345,
   1.036125,
   1.03775,
   1.039375,
   1.041,
   1.042625,
   1.04425,
   1.045875,
   1.0475,
   1.049125,
   1.05075,
   1.052375,
   1.054,
   1.055625,
   1.05725,
   1.058875,
   1.0605,
   1.062125,
   1.06375,
   1.065375,
   1.067,
   1.068625,
   1.07025,
   1.0735,
   1.07675,
   1.08,
   1.08325,
   1.0865,
   1.08975,
   1.093,
   1.09625,
   1.0995,
   1.10275,
   1.106,
   1.10925,
   1.1125,
   1.11575,
   1.119,
   1.12225,
   1.1255,
   1.12875,
   1.132,
   1.13525,
   1.1385,
   1.145,
   1.1515,
   1.158,
   1.1645,
   1.171,
   1.1775,
   1.184,
   1.197,
   1.21,
   1.223,
   1.236,
   1.249,
   1.262,
   1.2685,
   1.275,
   1.2815,
   1.288,
   1.2945,
   1.301,
   1.3075,
   1.314,
   1.3205,
   1.327,
   1.3335,
   1.34,
   1.3465,
   1.353,
   1.3595,
   1.366,
   1.3725,
   1.379,
   1.3855,
   1.392,
   1.3985,
   1.405,
   1.4115,
   1.418,
   1.4245,
   1.431,
   1.4375,
   1.444,
   1.4505,
   1.457,
   1.4635,
   1.47,
   1.4765,
   1.483,
   1.4895,
   1.496,
   1.5025,
   1.509,
   1.5155,
   1.522,
   1.535,
   1.548,
   1.561,
   1.574,
   1.587,
   1.6,
   1.613,
   1.626,
   1.639,
   1.652,
   1.665,
   1.678,
   1.691,
   1.704,
   1.717,
   1.73,
   1.743,
   1.756,
   1.769,
   1.782,
   1.795,
   1.808,
   1.821,
   1.834,
   1.847,
   1.86,
   1.873,
   1.886,
   1.899,
   1.912,
   1.925,
   1.938,
   1.951,
   1.964,
   1.977,
   1.99,
   2.003,
   2.016,
   2.029,
   2.042,
   2.055,
   2.068,
   2.081,
   2.094,
   2.107,
   2.12,
   2.133,
   2.146,
   2.159,
   2.172,
   2.185,
   2.198,
   2.211,
   2.224,
   2.237,
   2.25,
   2.25,
   2.263,
   2.263013};
   Double_t pspol_sRrNSU_Norm[m25cPVM]_fy1[241] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.07122027,
   0.2324243,
   0.3205677,
   0.3889739,
   0.446803,
   0.4977557,
   0.5437692,
   0.5860086,
   0.6252398,
   0.6619982,
   0.6966758,
   0.7295699,
   0.7609121,
   0.7908873,
   0.8196459,
   0.8473121,
   0.8739901,
   0.899768,
   0.9247215,
   0.948916,
   0.9724082,
   0.9952484,
   1.017481,
   1.060275,
   1.101058,
   1.140048,
   1.177426,
   1.213342,
   1.247924,
   1.281282,
   1.313511,
   1.344693,
   1.374903,
   1.404204,
   1.432653,
   1.460302,
   1.487196,
   1.513379,
   1.538886,
   1.563753,
   1.588011,
   1.611689,
   1.657409,
   1.701102,
   1.742929,
   1.783031,
   1.821532,
   1.858538,
   1.894148,
   1.928445,
   1.961507,
   1.993404,
   2.024198,
   2.053946,
   2.0827,
   2.110508,
   2.137413,
   2.163457,
   2.188677,
   2.213107,
   2.236779,
   2.259724,
   2.281969,
   2.303542,
   2.324465,
   2.344764,
   2.364458,
   2.402117,
   2.437593,
   2.471021,
   2.502523,
   2.53221,
   2.560181,
   2.586529,
   2.611338,
   2.634685,
   2.656642,
   2.677274,
   2.696645,
   2.714809,
   2.731822,
   2.747733,
   2.762588,
   2.776433,
   2.789307,
   2.801251,
   2.812301,
   2.822491,
   2.831856,
   2.840425,
   2.848229,
   2.855296,
   2.861653,
   2.867326,
   2.872338,
   2.876714,
   2.880475,
   2.883643,
   2.88828,
   2.89078,
   2.891282,
   2.889919,
   2.88681,
   2.882069,
   2.875801,
   2.868101,
   2.859063,
   2.848771,
   2.837304,
   2.824739,
   2.811145,
   2.796589,
   2.781134,
   2.764838,
   2.747757,
   2.729943,
   2.711447,
   2.692315,
   2.672592,
   2.631541,
   2.588604,
   2.544065,
   2.498176,
   2.451168,
   2.403249,
   2.354606,
   2.255815,
   2.155975,
   2.056056,
   1.956849,
   1.859,
   1.763032,
   1.715888,
   1.669363,
   1.623496,
   1.578321,
   1.533868,
   1.490163,
   1.447226,
   1.405078,
   1.363734,
   1.323205,
   1.283503,
   1.244635,
   1.206606,
   1.169419,
   1.133077,
   1.097578,
   1.062921,
   1.029103,
   0.9961195,
   0.9639638,
   0.9326294,
   0.9021085,
   0.8723923,
   0.8434712,
   0.815335,
   0.7879725,
   0.7613725,
   0.7355227,
   0.7104108,
   0.6860239,
   0.6623488,
   0.639372,
   0.6170799,
   0.5954586,
   0.574494,
   0.554172,
   0.5344783,
   0.5153987,
   0.4969188,
   0.4790245,
   0.4449356,
   0.4130188,
   0.3831628,
   0.3552584,
   0.329199,
   0.3048811,
   0.2822045,
   0.2610725,
   0.2413922,
   0.2230745,
   0.2060343,
   0.1901903,
   0.1754656,
   0.1617867,
   0.1490845,
   0.1372934,
   0.1263518,
   0.1162017,
   0.1067885,
   0.09806106,
   0.08997168,
   0.08247563,
   0.07553121,
   0.06909959,
   0.06314463,
   0.05763271,
   0.05253263,
   0.04781546,
   0.04345436,
   0.03942446,
   0.03570273,
   0.03226786,
   0.02910009,
   0.02618116,
   0.0234941,
   0.02102323,
   0.01875398,
   0.0166728,
   0.01476712,
   0.01302521,
   0.01143614,
   0.009989688,
   0.008676271,
   0.007486907,
   0.006413143,
   0.005447012,
   0.004580989,
   0.003807951,
   0.003121145,
   0.002514159,
   0.001980892,
   0.001515538,
   0.001112564,
   0.0007666986,
   0.0004729155,
   0.0002264279,
   0.0002264279,
   0.0002264279,
   0};
   TGraph *graph = new TGraph(241,pspol_sRrNSU_Norm[m25cPVM]_fx1,pspol_sRrNSU_Norm[m25cPVM]_fy1);
   graph->SetName("pspol_sRrNSU_Norm[m25cPVM]");
   graph->SetTitle("Projection of Phase space modulated by polynomial B2k");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pspol_sRrNSU_NormoBm25cPVMcB1 = new TH1F("Graph_pspol_sRrNSU_NormoBm25cPVMcB1","Projection of Phase space modulated by polynomial B2k",241,0.8043844,2.395616);
   Graph_pspol_sRrNSU_NormoBm25cPVMcB1->SetMinimum(0);
   Graph_pspol_sRrNSU_NormoBm25cPVMcB1->SetMaximum(3.18041);
   Graph_pspol_sRrNSU_NormoBm25cPVMcB1->SetDirectory(0);
   Graph_pspol_sRrNSU_NormoBm25cPVMcB1->SetStats(0);
   Graph_pspol_sRrNSU_NormoBm25cPVMcB1->SetMarkerStyle(20);
   Graph_pspol_sRrNSU_NormoBm25cPVMcB1->GetXaxis()->SetNdivisions(505);
   Graph_pspol_sRrNSU_NormoBm25cPVMcB1->GetXaxis()->SetLabelFont(132);
   Graph_pspol_sRrNSU_NormoBm25cPVMcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_sRrNSU_NormoBm25cPVMcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_sRrNSU_NormoBm25cPVMcB1->GetXaxis()->SetTitleSize(-1);
   Graph_pspol_sRrNSU_NormoBm25cPVMcB1->GetXaxis()->SetTitleOffset(1);
   Graph_pspol_sRrNSU_NormoBm25cPVMcB1->GetXaxis()->SetTitleFont(132);
   Graph_pspol_sRrNSU_NormoBm25cPVMcB1->GetYaxis()->SetLabelFont(132);
   Graph_pspol_sRrNSU_NormoBm25cPVMcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_sRrNSU_NormoBm25cPVMcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_pspol_sRrNSU_NormoBm25cPVMcB1->GetYaxis()->SetTitleFont(132);
   Graph_pspol_sRrNSU_NormoBm25cPVMcB1->GetZaxis()->SetLabelFont(132);
   Graph_pspol_sRrNSU_NormoBm25cPVMcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_sRrNSU_NormoBm25cPVMcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_pspol_sRrNSU_NormoBm25cPVMcB1->GetZaxis()->SetTitleOffset(1);
   Graph_pspol_sRrNSU_NormoBm25cPVMcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pspol_sRrNSU_Norm[m25cPVM]1);
   
   graph->Draw("lc ");
   
   TH1F *h_1001__2 = new TH1F("h_1001__2","",260,0.95,2.25);
   h_1001__2->SetBinContent(9,3.187549);
   h_1001__2->SetBinContent(10,6.757024);
   h_1001__2->SetBinContent(11,-0.4571854);
   h_1001__2->SetBinContent(12,4.700945);
   h_1001__2->SetBinContent(13,-0.8579067);
   h_1001__2->SetBinContent(14,7.489898);
   h_1001__2->SetBinContent(15,5.330719);
   h_1001__2->SetBinContent(16,0.08772531);
   h_1001__2->SetBinContent(18,2.683925);
   h_1001__2->SetBinContent(19,2.743945);
   h_1001__2->SetBinContent(21,-0.6057503);
   h_1001__2->SetBinContent(22,-0.6849033);
   h_1001__2->SetBinContent(23,1.849935);
   h_1001__2->SetBinContent(24,-0.8691872);
   h_1001__2->SetBinContent(25,3.4178);
   h_1001__2->SetBinContent(27,0.2795438);
   h_1001__2->SetBinContent(28,-1.153236);
   h_1001__2->SetBinContent(29,9.166868);
   h_1001__2->SetBinContent(30,3.573776);
   h_1001__2->SetBinContent(31,3.333407);
   h_1001__2->SetBinContent(32,2.787923);
   h_1001__2->SetBinContent(34,2.515568);
   h_1001__2->SetBinContent(35,-0.2945284);
   h_1001__2->SetBinContent(36,-0.9970891);
   h_1001__2->SetBinContent(37,3.154739);
   h_1001__2->SetBinContent(38,-0.9429892);
   h_1001__2->SetBinContent(39,5.12624);
   h_1001__2->SetBinContent(40,1.176678);
   h_1001__2->SetBinContent(41,3.12753);
   h_1001__2->SetBinContent(42,0.8819679);
   h_1001__2->SetBinContent(43,1.664844);
   h_1001__2->SetBinContent(44,5.263907);
   h_1001__2->SetBinContent(45,-0.1745372);
   h_1001__2->SetBinContent(46,-1.405109);
   h_1001__2->SetBinContent(47,2.670419);
   h_1001__2->SetBinContent(48,6.454728);
   h_1001__2->SetBinContent(49,-0.8903953);
   h_1001__2->SetBinContent(50,3.590363);
   h_1001__2->SetBinContent(52,1.760651);
   h_1001__2->SetBinContent(53,2.37993);
   h_1001__2->SetBinContent(54,6.424723);
   h_1001__2->SetBinContent(55,-1.450999);
   h_1001__2->SetBinContent(56,-1.777905);
   h_1001__2->SetBinContent(57,2.5504);
   h_1001__2->SetBinContent(58,2.303371);
   h_1001__2->SetBinContent(60,2.568211);
   h_1001__2->SetBinContent(61,4.896143);
   h_1001__2->SetBinContent(62,-1.049067);
   h_1001__2->SetBinContent(63,7.076192);
   h_1001__2->SetBinContent(64,-1.308287);
   h_1001__2->SetBinContent(65,-0.4366362);
   h_1001__2->SetBinContent(66,-0.7487893);
   h_1001__2->SetBinContent(67,-0.2079863);
   h_1001__2->SetBinContent(68,0.4536639);
   h_1001__2->SetBinContent(69,-1.256759);
   h_1001__2->SetBinContent(71,-1.783096);
   h_1001__2->SetBinContent(72,2.719801);
   h_1001__2->SetBinContent(73,-0.4241744);
   h_1001__2->SetBinContent(74,5.593658);
   h_1001__2->SetBinContent(75,2.479921);
   h_1001__2->SetBinContent(76,-0.4997589);
   h_1001__2->SetBinContent(77,-0.7389094);
   h_1001__2->SetBinContent(78,-0.4615421);
   h_1001__2->SetBinContent(79,9.180691);
   h_1001__2->SetBinContent(80,-0.4863003);
   h_1001__2->SetBinContent(81,4.959123);
   h_1001__2->SetBinContent(82,-0.4820382);
   h_1001__2->SetBinContent(83,-1.544818);
   h_1001__2->SetBinContent(84,-1.158789);
   h_1001__2->SetBinContent(85,6.761883);
   h_1001__2->SetBinContent(86,3.513754);
   h_1001__2->SetBinContent(87,4.428089);
   h_1001__2->SetBinContent(89,1.230521);
   h_1001__2->SetBinContent(91,2.550748);
   h_1001__2->SetBinContent(92,0.9402826);
   h_1001__2->SetBinContent(93,2.610665);
   h_1001__2->SetBinContent(94,9.636801);
   h_1001__2->SetBinContent(95,-0.1187607);
   h_1001__2->SetBinContent(96,2.917965);
   h_1001__2->SetBinContent(97,-0.4331083);
   h_1001__2->SetBinContent(98,2.582869);
   h_1001__2->SetBinContent(99,-0.4577885);
   h_1001__2->SetBinContent(101,-0.4988361);
   h_1001__2->SetBinContent(103,-0.4505695);
   h_1001__2->SetBinContent(104,3.541781);
   h_1001__2->SetBinContent(106,-0.4440778);
   h_1001__2->SetBinContent(107,1.972969);
   h_1001__2->SetBinContent(108,-1.193934);
   h_1001__2->SetBinContent(109,0.1072007);
   h_1001__2->SetBinContent(110,-0.4977948);
   h_1001__2->SetBinContent(111,1.688818);
   h_1001__2->SetBinContent(112,-0.4012691);
   h_1001__2->SetBinContent(113,1.766478);
   h_1001__2->SetBinContent(114,-0.4615395);
   h_1001__2->SetBinContent(115,3.023273);
   h_1001__2->SetBinContent(117,-0.996489);
   h_1001__2->SetBinContent(119,2.786825);
   h_1001__2->SetBinContent(120,-1.441034);
   h_1001__2->SetBinContent(121,-1.450035);
   h_1001__2->SetBinContent(122,3.476502);
   h_1001__2->SetBinContent(123,-0.4973408);
   h_1001__2->SetBinContent(124,-0.4135761);
   h_1001__2->SetBinContent(125,-0.2738512);
   h_1001__2->SetBinContent(126,2.316797);
   h_1001__2->SetBinContent(127,3.438641);
   h_1001__2->SetBinContent(130,2.745631);
   h_1001__2->SetBinContent(132,-0.914664);
   h_1001__2->SetBinContent(133,-0.4988164);
   h_1001__2->SetBinContent(136,-0.4931906);
   h_1001__2->SetBinContent(137,2.682585);
   h_1001__2->SetBinContent(139,5.058001);
   h_1001__2->SetBinContent(140,-0.2386026);
   h_1001__2->SetBinContent(142,-0.2828817);
   h_1001__2->SetBinContent(145,1.028145);
   h_1001__2->SetBinContent(151,-0.4898762);
   h_1001__2->SetBinContent(152,-0.4951334);
   h_1001__2->SetBinContent(153,-0.7174901);
   h_1001__2->SetBinContent(154,-0.4302964);
   h_1001__2->SetBinContent(155,-0.7906172);
   h_1001__2->SetBinContent(156,3.226089);
   h_1001__2->SetBinContent(157,-0.1886143);
   h_1001__2->SetBinContent(160,2.509013);
   h_1001__2->SetBinContent(162,-0.7671531);
   h_1001__2->SetBinContent(165,2.734591);
   h_1001__2->SetBinContent(171,-1.16732);
   h_1001__2->SetBinContent(176,2.729942);
   h_1001__2->SetBinContent(178,1.699224);
   h_1001__2->SetBinContent(180,1.363218);
   h_1001__2->SetBinContent(182,5.120415);
   h_1001__2->SetBinContent(183,2.12247);
   h_1001__2->SetBinContent(188,-0.4931542);
   h_1001__2->SetBinContent(192,-0.4976988);
   h_1001__2->SetBinContent(196,1.701452);
   h_1001__2->SetBinContent(214,-0.2355576);
   h_1001__2->SetBinContent(231,-0.4983414);
   h_1001__2->SetBinError(9,3.187549);
   h_1001__2->SetBinError(10,5.080814);
   h_1001__2->SetBinError(11,0.4571854);
   h_1001__2->SetBinError(12,4.073824);
   h_1001__2->SetBinError(13,0.6122912);
   h_1001__2->SetBinError(14,6.229245);
   h_1001__2->SetBinError(15,4.567515);
   h_1001__2->SetBinError(16,1.293163);
   h_1001__2->SetBinError(18,3.440321);
   h_1001__2->SetBinError(19,2.997869);
   h_1001__2->SetBinError(21,0.4769419);
   h_1001__2->SetBinError(22,0.5023377);
   h_1001__2->SetBinError(23,3.456617);
   h_1001__2->SetBinError(24,0.6151572);
   h_1001__2->SetBinError(25,3.4178);
   h_1001__2->SetBinError(27,0.8904676);
   h_1001__2->SetBinError(28,0.6854367);
   h_1001__2->SetBinError(29,5.331313);
   h_1001__2->SetBinError(30,3.573777);
   h_1001__2->SetBinError(31,3.847635);
   h_1001__2->SetBinError(32,3.254318);
   h_1001__2->SetBinError(34,3.011955);
   h_1001__2->SetBinError(35,0.9966871);
   h_1001__2->SetBinError(36,0.7050486);
   h_1001__2->SetBinError(37,3.616084);
   h_1001__2->SetBinError(38,0.6673811);
   h_1001__2->SetBinError(39,5.054771);
   h_1001__2->SetBinError(40,1.241072);
   h_1001__2->SetBinError(41,3.448356);
   h_1001__2->SetBinError(42,0.8819679);
   h_1001__2->SetBinError(43,2.185312);
   h_1001__2->SetBinError(44,4.201112);
   h_1001__2->SetBinError(45,0.4078629);
   h_1001__2->SetBinError(46,0.8129203);
   h_1001__2->SetBinError(47,3.646755);
   h_1001__2->SetBinError(48,4.593013);
   h_1001__2->SetBinError(49,0.633771);
   h_1001__2->SetBinError(50,3.590363);
   h_1001__2->SetBinError(52,1.760651);
   h_1001__2->SetBinError(53,3.652358);
   h_1001__2->SetBinError(54,4.815802);
   h_1001__2->SetBinError(55,0.8385672);
   h_1001__2->SetBinError(56,0.8911691);
   h_1001__2->SetBinError(57,3.64016);
   h_1001__2->SetBinError(58,3.669586);
   h_1001__2->SetBinError(60,3.106463);
   h_1001__2->SetBinError(61,3.746775);
   h_1001__2->SetBinError(62,0.8686143);
   h_1001__2->SetBinError(63,5.003667);
   h_1001__2->SetBinError(64,0.6850278);
   h_1001__2->SetBinError(65,0.4366362);
   h_1001__2->SetBinError(66,0.5514818);
   h_1001__2->SetBinError(67,1.16825);
   h_1001__2->SetBinError(68,0.5869731);
   h_1001__2->SetBinError(69,0.7284957);
   h_1001__2->SetBinError(71,0.8930525);
   h_1001__2->SetBinError(72,3.233145);
   h_1001__2->SetBinError(73,0.4241744);
   h_1001__2->SetBinError(74,4.534853);
   h_1001__2->SetBinError(75,3.567247);
   h_1001__2->SetBinError(76,0.4997588);
   h_1001__2->SetBinError(77,0.5350083);
   h_1001__2->SetBinError(78,0.4615421);
   h_1001__2->SetBinError(79,5.88859);
   h_1001__2->SetBinError(80,0.4863002);
   h_1001__2->SetBinError(81,4.257817);
   h_1001__2->SetBinError(82,0.4820382);
   h_1001__2->SetBinError(83,0.9067992);
   h_1001__2->SetBinError(84,0.784303);
   h_1001__2->SetBinError(85,4.967016);
   h_1001__2->SetBinError(86,3.513754);
   h_1001__2->SetBinError(87,3.686906);
   h_1001__2->SetBinError(89,1.800006);
   h_1001__2->SetBinError(91,3.615859);
   h_1001__2->SetBinError(92,2.080754);
   h_1001__2->SetBinError(93,3.099187);
   h_1001__2->SetBinError(94,5.844949);
   h_1001__2->SetBinError(95,0.1187607);
   h_1001__2->SetBinError(96,3.625017);
   h_1001__2->SetBinError(97,0.4331083);
   h_1001__2->SetBinError(98,3.525157);
   h_1001__2->SetBinError(99,0.4577885);
   h_1001__2->SetBinError(101,0.4988361);
   h_1001__2->SetBinError(103,0.4505694);
   h_1001__2->SetBinError(104,3.541782);
   h_1001__2->SetBinError(106,0.4440778);
   h_1001__2->SetBinError(107,3.448448);
   h_1001__2->SetBinError(108,0.7051228);
   h_1001__2->SetBinError(109,0.1072007);
   h_1001__2->SetBinError(110,0.4977948);
   h_1001__2->SetBinError(111,1.688818);
   h_1001__2->SetBinError(112,0.4012691);
   h_1001__2->SetBinError(113,3.70343);
   h_1001__2->SetBinError(114,0.4615395);
   h_1001__2->SetBinError(115,3.561082);
   h_1001__2->SetBinError(117,0.704626);
   h_1001__2->SetBinError(119,2.786825);
   h_1001__2->SetBinError(120,0.8327271);
   h_1001__2->SetBinError(121,0.8375582);
   h_1001__2->SetBinError(122,3.476502);
   h_1001__2->SetBinError(123,0.4973408);
   h_1001__2->SetBinError(124,0.4135761);
   h_1001__2->SetBinError(125,0.2738513);
   h_1001__2->SetBinError(126,2.316796);
   h_1001__2->SetBinError(127,3.438641);
   h_1001__2->SetBinError(130,2.745631);
   h_1001__2->SetBinError(132,0.6467716);
   h_1001__2->SetBinError(133,0.4988163);
   h_1001__2->SetBinError(136,0.4931907);
   h_1001__2->SetBinError(137,3.080621);
   h_1001__2->SetBinError(139,3.755008);
   h_1001__2->SetBinError(140,0.2386026);
   h_1001__2->SetBinError(142,0.5429637);
   h_1001__2->SetBinError(145,1.028145);
   h_1001__2->SetBinError(151,0.4898763);
   h_1001__2->SetBinError(152,0.4951334);
   h_1001__2->SetBinError(153,0.5266176);
   h_1001__2->SetBinError(154,0.4302964);
   h_1001__2->SetBinError(155,0.5593384);
   h_1001__2->SetBinError(156,3.226089);
   h_1001__2->SetBinError(157,0.1886143);
   h_1001__2->SetBinError(160,3.303671);
   h_1001__2->SetBinError(162,0.5527232);
   h_1001__2->SetBinError(165,2.967862);
   h_1001__2->SetBinError(171,0.6740719);
   h_1001__2->SetBinError(176,2.729942);
   h_1001__2->SetBinError(178,1.699224);
   h_1001__2->SetBinError(180,1.363218);
   h_1001__2->SetBinError(182,4.124216);
   h_1001__2->SetBinError(183,2.12247);
   h_1001__2->SetBinError(188,0.4931542);
   h_1001__2->SetBinError(192,0.4976987);
   h_1001__2->SetBinError(196,1.701452);
   h_1001__2->SetBinError(214,0.2355576);
   h_1001__2->SetBinError(231,0.4983414);
   h_1001__2->SetEntries(43.38015);
   h_1001__2->SetStats(0);
   h_1001__2->SetLineColor(2);
   h_1001__2->SetMarkerColor(2);
   h_1001__2->SetMarkerStyle(20);
   h_1001__2->SetMarkerSize(1.5);
   h_1001__2->GetXaxis()->SetNdivisions(505);
   h_1001__2->GetXaxis()->SetLabelFont(132);
   h_1001__2->GetXaxis()->SetLabelOffset(0.015);
   h_1001__2->GetXaxis()->SetLabelSize(0.05);
   h_1001__2->GetXaxis()->SetTitleSize(-1);
   h_1001__2->GetXaxis()->SetTitleOffset(1);
   h_1001__2->GetXaxis()->SetTitleFont(132);
   h_1001__2->GetYaxis()->SetLabelFont(132);
   h_1001__2->GetYaxis()->SetLabelSize(0.05);
   h_1001__2->GetYaxis()->SetTitleSize(0.05);
   h_1001__2->GetYaxis()->SetTitleFont(132);
   h_1001__2->GetZaxis()->SetLabelFont(132);
   h_1001__2->GetZaxis()->SetLabelSize(0.05);
   h_1001__2->GetZaxis()->SetTitleSize(0.05);
   h_1001__2->GetZaxis()->SetTitleOffset(1);
   h_1001__2->GetZaxis()->SetTitleFont(132);
   h_1001__2->Draw("e1same");
   TLine *line = new TLine(0.98,0,1.05,0);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}

